The entries of the Sinkhorn limit of an $m \times n$ matrix

We use a variety of computational tools to obtain a degree-$\binom{m + n - 2}{m - 1}$ polynomial equation conjecturally satisfied by the top-left entry of the Sinkhorn limit of a positive $m \times n$ matrix. The degree of this equation has a combinatorial interpretation as the number of minors of an $(m - 1) \times (n - 1)$ matrix, and the coefficients involve a determinant formula that reflects new combinatorial structure on sets of minor specifications. The tools we use include Gr\"obner bases, which produce equations for small matrices; the PSLQ algorithm, which produces equations for larger matrices as part of an interpolation effort that required 1.5 years of CPU time; and ChatGPT o3-mini-high, which identified the signs of the off-diagonal entries in the determinant formula.

==> anc/SinkhornPolynomials.m <==
(* :Title: Sinkhorn Polynomials *)

(* :Context: SinkhornPolynomials` *)

(* :Author: Eric Rowland and Jason Wu *)

(* :Date: {2025, 5, 20} *)

(* :Package Version: 2.00 *)

(* :Mathematica Version: 14 *)

(* :Discussion:
	SinkhornPolynomials is a package for computing the polynomial equation satisfied by an entry of the Sinkhorn limit of a matrix.
	Documentation can be found at  https://ericrowland.github.io/packages.html .
*)


BeginPackage["SinkhornPolynomials`"]

SinkhornPolynomials`Private`$SymbolList = {
	SinkhornFixedPoint,
	SinkhornPolynomial,
	SinkhornPolynomialCoefficient
}


Unprotect["SinkhornPolynomials`*"]

Begin["`Private`"]


(* code for formatting usage messages *)

SetAttributes[box, HoldAll]
box[expressions__] :=
Module[{heldexpression, stringvariables, positions},
	heldexpression = Hold[expressions];
	stringvariables = Cases[heldexpression, String[string_String] :> string, Infinity];
	heldexpression = heldexpression /. {
		String[string_String] :> string,
		SubscriptList[arguments__] :> {SubscriptSequence[arguments]}
	};
	(* When you replace part of a held expression, the replacement isn't evaluated, so we have to evaluate before replacing. *)
	(* Replace each SubscriptList and SubscriptSequence expression with the expanded list.
	   This code doesn't support such expressions nested inside each other; but sorting the list of rules and using Fold[],
	   rather than passing it to ReplacePart directly, avoids  ReplacePart[f[x][y], {{{0, 1}} -> X, {{}} -> f[x][Y]}]  only performing one replacement
	   and allows these expressions to appear in a head and argument simultaneously. *)
	positions = Position[heldexpression, _[_SubscriptSequence]];
	heldexpression = Fold[
		ReplacePart,
		heldexpression,
		Sort[MapThread[
			Rule,
			{
				(* This extra list is required for the replacement to happen when the expression is Hold[SubscriptSequence[ ]]. *)
				List /@ positions,
				Replace[
					(* Arguments of SubscriptSequence (and SubscriptList) get evaluated here. *)
					Extract[heldexpression, positions],
					head_[SubscriptSequence[expr_, list_]] :>
						head @@ Replace[
							(Subscript[expr, #] &) /@ list,
							{
								Subscript[_, "..."] :> "\[Ellipsis]",
								Subscript[variable_, Null] :> variable
							},
							{1}
						],
					{1}
				]
			}
		]]
	];
	StringJoin[
		"\!\(\*",
		StringReplace[
			(* StringTake removes the outer Hold[ ]. *)
			StringTake[
				(* FullForm is needed to get quotes in the result, but it also writes { } as List[ ], which we don't necessarily need. *)
				ToString[FullForm[ToBoxes[heldexpression]]],
				{26, -8}
			],
			Join[
				("\"" <> IntegerString[#] <> "\"" -> "StyleBox[\"" <> IntegerString[#] <> "\", \"TR\"]" &) /@
					DeleteDuplicates[Cases[heldexpression, _Integer?NonNegative, Infinity, Heads -> True]],
				{
					"\"\\\"\\[CenterEllipsis]\\\"\"" -> "StyleBox[\"\\[CenterEllipsis]\", \"TR\"]",
					"\"\\\"\\[Ellipsis]\\\"\"" -> "StyleBox[\"\\[Ellipsis]\", \"TR\"]"
				},
				("\"\\\"" <> # <> "\\\"\"" -> "StyleBox[\"\\\"\\!\\(\\*StyleBox[\\\"" <> # <> "\\\",\\\"TI\\\"]\\)\\\"\", ShowStringCharacters->True]" &) /@
					stringvariables,
				(* This doesn't seem to apply to Greek letter variables. *)
				("\"\\\"" <> # <> "\\\"\"" -> "StyleBox[\"" <> # <> "\", \"TI\"]" &) /@
					DeleteDuplicates[Cases[heldexpression, Except[Alternatives @@ stringvariables, _String], Infinity, Heads -> True]]
			]
		],
		"\)"
	]
]


SinkhornFixedPoint::usage =
box[SinkhornFixedPoint["m"]] <> " iteratively scales the rows and columns of the matrix " <> box["m"] <> " until the result no longer changes. At each step, the rows are scaled so that each row sum is " <> box[1] <> ", and then the columns are scaled so that each column sum is " <> box[Divide @@ Dimensions["m"]] <> ".\n" <>
box[SinkhornFixedPoint["m", "r"]] <> " scales the rows so that each row sum is " <> box["r"] <> " and scales the columns accordingly."

SinkhornPolynomial::usage =
box[SinkhornPolynomial["m", "x"]] <> " gives the Sinkhorn polynomial in " <> box["x"] <> " with coefficients evaluated at the entries of the matrix " <> box["m"] <> ".\n" <>
box[SinkhornPolynomial["m", "x", "r"]] <> " scales the coefficients of the polynomial to correspond to the limit with row sum " <> box["r"] <> "."

SinkhornPolynomialCoefficient::usage =
box[SinkhornPolynomialCoefficient["m", "k"]] <> " gives the coefficient of " <> box["x"^"k"] <> " in the Sinkhorn polynomial in " <> box["x"] <> " for the matrix " <> box["m"] <> ".\n" <>
box[SinkhornPolynomialCoefficient["m", "k", "r"]] <> " scales the coefficient to correspond to the limit with row sum " <> box["r"] <> "."


DiscretePower[0, 0] = 1
DiscretePower[a_, b_] := a^b

FirstPositionLevel1[expression_, pattern_] :=
	First[FirstPosition[expression, pattern, {Missing["NotFound"]}, {1}, Heads -> False]]

LinkingStructureMatrix[topleftminorspecifications_, {rowcount_, columncount_}] :=
Module[{exponent, rowindices1, columnindices1, rowindices2, columnindices2, i, j},
	exponent = Length[topleftminorspecifications];
	Table[
		{rowindices1, columnindices1} = topleftminorspecifications[[i]];
		Table[
			If[i == j,
				(* diagonal entry *)
				Length[rowindices1] (rowcount + columncount) - rowcount columncount,
				(* off-diagonal entry *)
				{rowindices2, columnindices2} = topleftminorspecifications[[j]];
				Replace[
					{
						{Complement[rowindices1, rowindices2], Complement[rowindices2, rowindices1]},
						{Complement[columnindices1, columnindices2], Complement[columnindices2, columnindices1]}
					},
					{
						(* linked pair with different sizes ("type 1") *)
						{{{}, {s_}}, {{}, {t_}}} :> (-1)^(FirstPositionLevel1[rowindices2, s] + FirstPositionLevel1[columnindices2, t]) rowcount,
						{{{s_}, {}}, {{t_}, {}}} :> (-1)^(FirstPositionLevel1[rowindices1, s] + FirstPositionLevel1[columnindices1, t] + 1) columncount,
						(* linked pair with the same size ("type 2") *)
						{{{}, {}}, {{s_}, {t_}}} :> (-1)^(FirstPositionLevel1[columnindices1, s] + FirstPositionLevel1[columnindices2, t]) rowcount,
						{{{s_}, {t_}}, {{}, {}}} :> (-1)^(FirstPositionLevel1[rowindices1, s] + FirstPositionLevel1[rowindices2, t]) columncount,
						(* unlinked pair *)
						_ :> 0
					}
				]
			],
			{j, 1, exponent}
		],
		{i, 1, exponent}
	]
]
LinkingStructureMatrix[{rowcount_, columncount_}] := (
	LinkingStructureMatrix[{rowcount, columncount}] =
		LinkingStructureMatrix[
			MinorSpecifications[{rowcount, columncount}],
			{rowcount, columncount}
		]
)

ListScale[list_, total_] :=
	total/Total[list] list

MatrixScale[matrix_, rowtotal_, columntotal_] :=
	Transpose[Map[
		ListScale[#, columntotal] &,
		Transpose[Map[ListScale[#, rowtotal] &, matrix]]
	]]

MinorSpecifications[{rowcount_, columncount_}] := (
	MinorSpecifications[{rowcount, columncount}] =
		Module[{submatrixsize},
			Join @@ Table[
				Tuples[{
					Subsets[Range[2, rowcount], {submatrixsize}],
					Subsets[Range[2, columncount], {submatrixsize}]
				}],
				{submatrixsize, 0, Min[rowcount, columncount] - 1}
			]
		]
)

(* "Delta" *)
TopLeftMinor[matrix_, rowindices_, columnindices_] :=
	Det[matrix[[Prepend[rowindices, 1], Prepend[columnindices, 1]]]]

(* "Gamma" *)
MinorWithTopLeftFactor[matrix_, {}, {}] :=
	matrix[[1, 1]]
MinorWithTopLeftFactor[matrix_, rowindices_, columnindices_] :=
	matrix[[1, 1]] Det[matrix[[rowindices, columnindices]]]

(* not in use *)
MinorProductMonomial[matrix_, minorspecifications_, topleftminorspecifications_] :=
Module[{minorspecification},
	Times[
		Product[
			TopLeftMinor[matrix, Sequence @@ minorspecification],
			{minorspecification, topleftminorspecifications}
		],
		Product[
			MinorWithTopLeftFactor[matrix, Sequence @@ minorspecification],
			{minorspecification, DeleteCases[minorspecifications, Alternatives @@ topleftminorspecifications]}
		]
	]
]


SinkhornFixedPoint[
	matrix_ /; MatrixQ[matrix, NumericQ],
	rowtotal : Except[0 | 0. | _DirectedInfinity] : 1
] :=
With[{columntotal = rowtotal Divide @@ Dimensions[matrix]},
	FixedPoint[
		MatrixScale[#, rowtotal, columntotal] &,
		If[AllTrue[matrix, ExactNumberQ, 2],
			N[matrix, $MachinePrecision],
			matrix
		]
	]
]
SyntaxInformation[SinkhornFixedPoint] = {"ArgumentsPattern" -> {_, _.}}

SinkhornPolynomial[
	matrix_?MatrixQ,
	x_,
	rowtotal : Except[0 | 0. | _DirectedInfinity | _Rule | _RuleDelayed] : 1,
	OptionsPattern[]
] :=
Module[{rowcount, columncount, degree, minorspecifications, minorswithtopleftfactor, linkingstructurematrix, method, polynomial, exponent},
	{rowcount, columncount} = Dimensions[matrix];
	degree = Binomial[rowcount + columncount - 2, rowcount - 1];
	If[TrueQ[OptionValue[ProgressReporting]], Monitor, List][
		minorspecifications = MinorSpecifications[{rowcount, columncount}];
		minorswithtopleftfactor = Function[minorspecification,
			MinorWithTopLeftFactor[matrix, Sequence @@ minorspecification]
		] /@ minorspecifications;
		linkingstructurematrix = LinkingStructureMatrix[{rowcount, columncount}];
		method = OptionValue[Method];
		If[!MemberQ[{Automatic, "ExplicitSum", "FactoringOutLargeMinors", "FactoringOutSmallMinors"}, method],
			Message[SinkhornPolynomial::method, method];
			method = Automatic
		];
		polynomial = Sum[
			Times[
				sinkhornPolynomialCoefficient[
					matrix,
					exponent,
					rowcount rowtotal,
					minorspecifications,
					minorswithtopleftfactor,
					linkingstructurematrix,
					method
				],
				DiscretePower[x, exponent]
			],
			{exponent, 0, degree}
		],
		ProgressIndicator[exponent, {0, degree}]
	];
	polynomial
]
Options[SinkhornPolynomial] = {Method -> Automatic, ProgressReporting :> $ProgressReporting}
SyntaxInformation[SinkhornPolynomial] = {"ArgumentsPattern" -> {_, _, _., OptionsPattern[]}}

sinkhornPolynomialCoefficient[
	matrix_,
	exponent_,
	sumofentries_,
	minorspecifications_,
	minorswithtopleftfactor_,
	linkingstructurematrix_,
	mthd_
] :=
Module[{method, numericfactor, minorspecificationindices, topleftminors, minorratios, topleftminorspecificationindices, minorspecification},
	(* Treat the constant coefficient separately because Det[{}] doesn't evaluate to 1. *)
	If[exponent == 0,
		Times @@ minorswithtopleftfactor
		,
		method = mthd;
		If[method === Automatic,
			method = If[MemberQ[minorswithtopleftfactor, 0 | 0. | _?(Not@*NumberQ)],
				"ExplicitSum",
				"FactoringOutSmallMinors"
			]
		];
		numericfactor = sumofentries^-exponent;
		minorspecificationindices = Range[1, Length[minorspecifications]];
		Switch[method,
			"ExplicitSum",
			(* Use the explicit sum of monomials. *)
			Sum[
				Times[
					numericfactor,
					Det[linkingstructurematrix[[topleftminorspecificationindices, topleftminorspecificationindices]]],
					(* These comprise a slightly more efficient version of MinorProductMonomial. *)
					Product[
						TopLeftMinor[matrix, Sequence @@ minorspecification],
						{minorspecification, minorspecifications[[topleftminorspecificationindices]]}
					],
					Product[
						MinorWithTopLeftFactor[matrix, Sequence @@ minorspecification],
						{minorspecification, minorspecifications[[Complement[minorspecificationindices, topleftminorspecificationindices]]]}
					]
				],
				{topleftminorspecificationindices, Subsets[minorspecificationindices, {exponent}]}
			]
			,
			"FactoringOutLargeMinors",
			(* Factor out the product of TopLeftMinor[ ]s. *)
			topleftminors = Table[
				TopLeftMinor[matrix, Sequence @@ minorspecification],
				{minorspecification, minorspecifications}
			];
			minorratios = minorswithtopleftfactor/topleftminors;
			Times[
				Times @@ topleftminors,
				Sum[
					Times[
						numericfactor,
						Det[linkingstructurematrix[[topleftminorspecificationindices, topleftminorspecificationindices]]],
						Times @@ minorratios[[Complement[minorspecificationindices, topleftminorspecificationindices]]]
					],
					{topleftminorspecificationindices, Subsets[minorspecificationindices, {exponent}]}
				]
			]
			,
			"FactoringOutSmallMinors",
			(* Factor out the product of MinorWithTopLeftFactor[ ]s. *)
			topleftminors = Table[
				TopLeftMinor[matrix, Sequence @@ minorspecification],
				{minorspecification, minorspecifications}
			];
			minorratios = topleftminors/minorswithtopleftfactor;
			Times[
				Times @@ minorswithtopleftfactor,
				Sum[
					Times[
						numericfactor,
						Det[linkingstructurematrix[[topleftminorspecificationindices, topleftminorspecificationindices]]],
						Times @@ minorratios[[topleftminorspecificationindices]]
					],
					{topleftminorspecificationindices, Subsets[minorspecificationindices, {exponent}]}
				]
			]
		]
	]
]
SinkhornPolynomialCoefficient[
	matrix_?MatrixQ,
	exponent_Integer?NonNegative,
	rowtotal : Except[0 | 0. | _DirectedInfinity | _Rule | _RuleDelayed] : 1,
	OptionsPattern[]
] :=
Module[{rowcount, columncount, minorspecifications, method},
	{rowcount, columncount} = Dimensions[matrix];
	minorspecifications = MinorSpecifications[{rowcount, columncount}];
	method = OptionValue[Method];
	If[!MemberQ[{Automatic, "ExplicitSum", "FactoringOutLargeMinors", "FactoringOutSmallMinors"}, method],
		Message[SinkhornPolynomialCoefficient::method, method];
		method = Automatic
	];
	sinkhornPolynomialCoefficient[
		matrix,
		exponent,
		rowcount rowtotal,
		minorspecifications,
		Function[minorspecification,
			MinorWithTopLeftFactor[matrix, Sequence @@ minorspecification]
		] /@ minorspecifications,
		LinkingStructureMatrix[{rowcount, columncount}],
		method
	]
]
SinkhornPolynomialCoefficient[
	_?MatrixQ,
	_Integer?Negative,
	rowtotal : Except[0 | 0. | _DirectedInfinity | _Rule | _RuleDelayed] : 1,
	OptionsPattern[]
] :=
	0
Options[SinkhornPolynomialCoefficient] = {Method -> Automatic}
SyntaxInformation[SinkhornPolynomialCoefficient] = {"ArgumentsPattern" -> {_, _, _., OptionsPattern[]}}


End[]

Protect["SinkhornPolynomials`*"]

EndPackage[]


==> anc/SinkhornPolynomials.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    158749,       3936]
NotebookOptionsPosition[    144266,       3699]
NotebookOutlinePosition[    144818,       3719]
CellTagsIndexPosition[    144775,       3716]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["SinkhornPolynomials 2.00", "Title",ExpressionUUID->"c13c670a-bcfd-4fdd-8d55-95de2da33324"],

Cell["documentation notebook", "Subtitle",ExpressionUUID->"9f4b6a7c-33a1-42b2-ac1b-a27463933387"],

Cell[TextData[{
 "Eric Rowland and Jason Wu\n",
 ButtonBox["https://ericrowland.github.io/packages.html",
  BaseStyle->"Hyperlink",
  ButtonData:>{
    URL["https://ericrowland.github.io/packages.html"], None}]
}], "Subsubtitle",ExpressionUUID->"5a1feb81-52d9-4c90-bc04-4436f82219dd"],

Cell[CellGroupData[{

Cell["Introduction", "Section",ExpressionUUID->"5f1b1dff-da3e-44b3-885c-2b8bac1dada3"],

Cell["\<\
SinkhornPolynomials is a package for computing the polynomial equation \
satisfied by an entry of the Sinkhorn limit of a matrix.
This introduction gets you started with a few features of the package; the \
next section provides a complete list of package symbols along with their \
usage messages and further examples.\
\>", "Text",ExpressionUUID->"297a4b06-4e3a-42eb-b16d-8548dd3d73bc"],

Cell[TextData[{
 "To use SinkhornPolynomials, first you will need to load the package by \
evaluating the following cell. (If you need help, see ",
 ButtonBox["loading a package",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://ericrowland.github.io/packages/loading_a_package.html"], 
    None},
  ButtonNote->"https://ericrowland.github.io/packages/loading_a_package.html"],
 ".)"
}], "Text",ExpressionUUID->"7b773f83-91a3-475d-860d-88bd90479076"],

Cell[BoxData[
 RowBox[{"<<", "SinkhornPolynomials`"}]], "Input",
 InitializationCell->True,
 CellLabel->"In[1]:=",ExpressionUUID->"68e6d7b0-6a07-4cec-89bc-b154dd07cc99"],

Cell[CellGroupData[{

Cell["Square matrices", "Subsection",ExpressionUUID->"6e77a20f-8322-4acf-a091-22f32d7d0475"],

Cell[TextData[{
 "The function ",
 StyleBox["SinkhornFixedPoint", "Input"],
 " computes an approximation to the Sinkhorn limit of a matrix.\nThis is the \
matrix obtained by scaling the rows so the row sums are ",
 Cell[BoxData[
  FormBox["1", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "67854376-b012-4f50-8ae9-dfe430a55395"],
 ", then scaling the columns so the column sums are ",
 Cell[BoxData[
  FormBox["1", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ce4695b3-2bfd-4613-9246-307d1b7f3685"],
 ", then the rows again, then the columns again, and so on:"
}], "Text",ExpressionUUID->"2b670fd8-2db2-4084-ba29-26b2f800211f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SinkhornFixedPoint", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "8", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "3", ",", "2"}], "}"}]}], "}"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"09fd031f-9caa-490f-b503-d7fdad7b31ac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.2858887755035409407`8.729869874255455", 
      "0.3312404545842770876`8.729869874255455", 
      "0.3828707699171891034`8.729869874255455"},
     {"0.1453540607069457601564060930601527613`8.729869874255455", 
      "0.4490990834640677417`8.729869874255455", 
      "0.4055468558491966099`8.729869874255455"},
     {"0.5687571637895132991`8.729869874255455", 
      "0.21966046195165517068400380663617024564`8.729869874255455", 
      "0.2115823742336142867342236032724906194`8.729869874255455"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[52]//MatrixForm=",ExpressionUUID->"d7dbf44e-4497-45f2-ad5b-\
9e6126336cff"]
}, Open  ]],

Cell[TextData[{
 "The function ",
 StyleBox["SinkhornPolynomial", "Input"],
 " gives a polynomial whose roots include the top-left entry of the Sinkhorn \
limit:"
}], "Text",ExpressionUUID->"20238967-98df-416c-b609-adc5be731ede"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SinkhornPolynomial", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "8", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "3", ",", "2"}], "}"}]}], "}"}], ",", "x"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "%", "]"}]}], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"32150770-bb06-452d-becc-bff54442daef"],

Cell[BoxData[
 RowBox[{"3750000", "-", 
  RowBox[{"37293750", " ", "x"}], "+", 
  RowBox[{"55181250", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"53655000", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"151807500", " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"88978500", " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{"65910000", " ", 
   SuperscriptBox["x", "6"]}]}]], "Output",
 CellLabel->"Out[53]=",ExpressionUUID->"e98a81c2-991f-4cd4-85f6-e8169ceee802"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "750"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "5000"}], "+", 
    RowBox[{"49725", " ", "x"}], "-", 
    RowBox[{"73575", " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"71540", " ", 
     SuperscriptBox["x", "3"]}], "-", 
    RowBox[{"202410", " ", 
     SuperscriptBox["x", "4"]}], "-", 
    RowBox[{"118638", " ", 
     SuperscriptBox["x", "5"]}], "+", 
    RowBox[{"87880", " ", 
     SuperscriptBox["x", "6"]}]}], ")"}]}]], "Output",
 CellLabel->"Out[54]=",ExpressionUUID->"a51755e9-53b8-46e1-bbd1-7ba8aecc5b38"]
}, Open  ]],

Cell["\<\
The top-left entry of the Sinkhorn limit is one of these two numbers:\
\>", "Text",ExpressionUUID->"474280c3-0273-48cf-a68b-9d186efa3cd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{
   RowBox[{"NSolveValues", "[", 
    RowBox[{
     RowBox[{"%", "==", "0"}], ",", "x"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[Element]", "Reals"}], "&&", 
     RowBox[{"0", "<", "#", "<", "1"}]}], "&"}]}], "]"}]], "Input",
 CellLabel->"In[55]:=",ExpressionUUID->"27e4ca4d-e9db-4d14-ab37-873abe933de3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.12992542499519466`", ",", "0.28588877549856334`"}], 
  "}"}]], "Output",
 CellLabel->"Out[55]=",ExpressionUUID->"cff1fd6a-34be-4f4e-a1fc-cc424e913286"]
}, Open  ]],

Cell[TextData[{
 "For a ",
 Cell[BoxData[
  FormBox[
   RowBox[{"4", "\[Times]", "4"}], TraditionalForm]],ExpressionUUID->
  "87bee3f3-3184-405b-99e8-d4dee464da83"],
 " matrix, computing the Sinkhorn polynomial takes a few minutes:"
}], "Text",ExpressionUUID->"373e66f3-149d-40d4-8050-e75b89513ec0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"EchoTiming", "@", 
  RowBox[{"SinkhornPolynomial", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", "x", 
    ",", 
    RowBox[{"ProgressReporting", "->", "True"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", "%", "]"}]}], "Input",ExpressionUUID->"b104d87e-246e-\
4bed-9ac7-dc1399b24948"],

Cell[BoxData["244.755195`"], "EchoTiming",ExpressionUUID->"7cd83df9-18b9-4558-9901-724ec3b91d38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "246790694704250880"}], "+", 
  RowBox[{"2975198930601246720", " ", "x"}], "-", 
  RowBox[{"16383341182381572096", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"53612068706701295616", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"110123924197151416320", " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"122853118332060905472", " ", 
   SuperscriptBox["x", "5"]}], "+", 
  RowBox[{"31060141423020794880", " ", 
   SuperscriptBox["x", "6"]}], "-", 
  RowBox[{"435645828109071673344", " ", 
   SuperscriptBox["x", "7"]}], "+", 
  RowBox[{"999710159534823121920", " ", 
   SuperscriptBox["x", "8"]}], "-", 
  RowBox[{"1456458194243244008448", " ", 
   SuperscriptBox["x", "9"]}], "+", 
  RowBox[{"1558933050581256001536", " ", 
   SuperscriptBox["x", "10"]}], "-", 
  RowBox[{"1284220190788992755712", " ", 
   SuperscriptBox["x", "11"]}], "+", 
  RowBox[{"828111699533723747328", " ", 
   SuperscriptBox["x", "12"]}], "-", 
  RowBox[{"419342005165888558080", " ", 
   SuperscriptBox["x", "13"]}], "+", 
  RowBox[{"165827284134596798976", " ", 
   SuperscriptBox["x", "14"]}], "-", 
  RowBox[{"50547801347982259200", " ", 
   SuperscriptBox["x", "15"]}], "+", 
  RowBox[{"11625683820163305984", " ", 
   SuperscriptBox["x", "16"]}], "-", 
  RowBox[{"1949693785825830912", " ", 
   SuperscriptBox["x", "17"]}], "+", 
  RowBox[{"224644720812019200", " ", 
   SuperscriptBox["x", "18"]}], "-", 
  RowBox[{"15753370260418560", " ", 
   SuperscriptBox["x", "19"]}], "+", 
  RowBox[{"488910386764800", " ", 
   SuperscriptBox["x", "20"]}]}]], "Output",
 CellLabel->"Out[56]=",ExpressionUUID->"cf931271-69ed-46c7-b3be-1f86220b5ac8"],

Cell[BoxData[
 RowBox[{"41472", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "5950778711040"}], "+", 
    RowBox[{"71739943349760", " ", "x"}], "-", 
    RowBox[{"395045842553568", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"1292729280157728", " ", 
     SuperscriptBox["x", "3"]}], "-", 
    RowBox[{"2655380116636560", " ", 
     SuperscriptBox["x", "4"]}], "+", 
    RowBox[{"2962314774596376", " ", 
     SuperscriptBox["x", "5"]}], "+", 
    RowBox[{"748942453294290", " ", 
     SuperscriptBox["x", "6"]}], "-", 
    RowBox[{"10504577259574452", " ", 
     SuperscriptBox["x", "7"]}], "+", 
    RowBox[{"24105665498042610", " ", 
     SuperscriptBox["x", "8"]}], "-", 
    RowBox[{"35119072970757234", " ", 
     SuperscriptBox["x", "9"]}], "+", 
    RowBox[{"37590013758228588", " ", 
     SuperscriptBox["x", "10"]}], "-", 
    RowBox[{"30965957532527796", " ", 
     SuperscriptBox["x", "11"]}], "+", 
    RowBox[{"19967971150022274", " ", 
     SuperscriptBox["x", "12"]}], "-", 
    RowBox[{"10111448812834890", " ", 
     SuperscriptBox["x", "13"]}], "+", 
    RowBox[{"3998535979325733", " ", 
     SuperscriptBox["x", "14"]}], "-", 
    RowBox[{"1218841660589850", " ", 
     SuperscriptBox["x", "15"]}], "+", 
    RowBox[{"280326095200697", " ", 
     SuperscriptBox["x", "16"]}], "-", 
    RowBox[{"47012292289396", " ", 
     SuperscriptBox["x", "17"]}], "+", 
    RowBox[{"5416780497975", " ", 
     SuperscriptBox["x", "18"]}], "-", 
    RowBox[{"379855571480", " ", 
     SuperscriptBox["x", "19"]}], "+", 
    RowBox[{"11788927150", " ", 
     SuperscriptBox["x", "20"]}]}], ")"}]}]], "Output",
 CellLabel->"Out[77]=",ExpressionUUID->"540ce61e-8615-4911-9274-bf431220bbd8"]
}, Open  ]],

Cell[TextData[{
 "The coefficients can be computed one at a time with ",
 StyleBox["SinkhornPolynomialCoefficient", "Input"],
 ":"
}], "Text",ExpressionUUID->"c6547503-f580-43a6-aaf6-39719b868754"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EchoTiming", "@", 
  RowBox[{"SinkhornPolynomialCoefficient", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "2", ",", "3"}], "}"}]}], "}"}], ",", 
    "3"}], "]"}]}]], "Input",
 CellLabel->"In[62]:=",ExpressionUUID->"55d12608-a303-4d0e-87a1-a98c8aec3f33"],

Cell[BoxData["0.01741`"], "EchoTiming",ExpressionUUID->"c0ff5247-2884-4f08-972d-887a85219029"],

Cell[BoxData["53612068706701295616"], "Output",
 CellLabel->"Out[62]=",ExpressionUUID->"73c00af6-d219-467d-9c45-dbb11de34e50"]
}, Open  ]],

Cell[TextData[{
 "With sufficiently high precision, an entry of a Sinkhorn limit can be \
recognized by ",
 StyleBox["RootApproximant", "Input"],
 ":"
}], "Text",ExpressionUUID->"86650317-4c76-482c-834c-8cc7359b8faa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EchoTiming", "@", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"matrix", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "2", ",", "3"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"precision", "=", 
       SuperscriptBox["2", "12"]}], ",", "rowcount", ",", "columncount"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rowcount", ",", "columncount"}], "}"}], "=", 
      RowBox[{"Dimensions", "[", "matrix", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"MinimalPolynomial", "[", 
      RowBox[{
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SinkhornFixedPoint", "[", 
           RowBox[{"N", "[", 
            RowBox[{"matrix", ",", "precision"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{"rowcount", "+", "columncount", "-", "2"}], ",", 
           RowBox[{"rowcount", "-", "1"}]}], "]"}]}], "]"}], ",", "x"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellLabel->"In[87]:=",ExpressionUUID->"3efafbeb-7d1f-41d0-beb2-42dd5e32df24"],

Cell[BoxData["2.626397`"], "EchoTiming",ExpressionUUID->"0f43be9d-3e40-43a2-90a2-2b4d6f45b1cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5950778711040"}], "+", 
  RowBox[{"71739943349760", " ", "x"}], "-", 
  RowBox[{"395045842553568", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"1292729280157728", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"2655380116636560", " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"2962314774596376", " ", 
   SuperscriptBox["x", "5"]}], "+", 
  RowBox[{"748942453294290", " ", 
   SuperscriptBox["x", "6"]}], "-", 
  RowBox[{"10504577259574452", " ", 
   SuperscriptBox["x", "7"]}], "+", 
  RowBox[{"24105665498042610", " ", 
   SuperscriptBox["x", "8"]}], "-", 
  RowBox[{"35119072970757234", " ", 
   SuperscriptBox["x", "9"]}], "+", 
  RowBox[{"37590013758228588", " ", 
   SuperscriptBox["x", "10"]}], "-", 
  RowBox[{"30965957532527796", " ", 
   SuperscriptBox["x", "11"]}], "+", 
  RowBox[{"19967971150022274", " ", 
   SuperscriptBox["x", "12"]}], "-", 
  RowBox[{"10111448812834890", " ", 
   SuperscriptBox["x", "13"]}], "+", 
  RowBox[{"3998535979325733", " ", 
   SuperscriptBox["x", "14"]}], "-", 
  RowBox[{"1218841660589850", " ", 
   SuperscriptBox["x", "15"]}], "+", 
  RowBox[{"280326095200697", " ", 
   SuperscriptBox["x", "16"]}], "-", 
  RowBox[{"47012292289396", " ", 
   SuperscriptBox["x", "17"]}], "+", 
  RowBox[{"5416780497975", " ", 
   SuperscriptBox["x", "18"]}], "-", 
  RowBox[{"379855571480", " ", 
   SuperscriptBox["x", "19"]}], "+", 
  RowBox[{"11788927150", " ", 
   SuperscriptBox["x", "20"]}]}]], "Output",
 CellLabel->"Out[87]=",ExpressionUUID->"e4b4321b-f4be-41e1-a4f5-ece4076ae0b5"]
}, Open  ]],

Cell["\<\
Sinkhorn polynomials can be computed for matrices with symbolic entries:\
\>", "Text",ExpressionUUID->"0624c283-a98b-4d78-a46e-1df527da0c6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SinkhornPolynomialCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a11", ",", "a12", ",", "a13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a21", ",", "a22", ",", "a23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a31", ",", "a32", ",", "a33"}], "}"}]}], "}"}], ",", "2"}], 
  "]"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"9eb9e0de-2680-4fe0-9092-51f22f1e2e29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["a11", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a12"}], " ", "a21"}], "+", 
     RowBox[{"a11", " ", "a22"}]}], ")"}], " ", "a23", " ", "a32", " ", "a33",
    " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a23"}], " ", "a32"}], "+", 
     RowBox[{"a22", " ", "a33"}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a11", "5"], " ", "a22", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a13"}], " ", "a21"}], "+", 
     RowBox[{"a11", " ", "a23"}]}], ")"}], " ", "a32", " ", "a33", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a23"}], " ", "a32"}], "+", 
     RowBox[{"a22", " ", "a33"}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a11", "5"], " ", "a22", " ", "a23", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a12"}], " ", "a31"}], "+", 
     RowBox[{"a11", " ", "a32"}]}], ")"}], " ", "a33", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a23"}], " ", "a32"}], "+", 
     RowBox[{"a22", " ", "a33"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["a11", "4"], " ", "a22", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a13"}], " ", "a21"}], "+", 
     RowBox[{"a11", " ", "a23"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a12"}], " ", "a31"}], "+", 
     RowBox[{"a11", " ", "a32"}]}], ")"}], " ", "a33", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a23"}], " ", "a32"}], "+", 
     RowBox[{"a22", " ", "a33"}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a11", "5"], " ", "a22", " ", "a23", " ", "a32", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a13"}], " ", "a31"}], "+", 
     RowBox[{"a11", " ", "a33"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a23"}], " ", "a32"}], "+", 
     RowBox[{"a22", " ", "a33"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["a11", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a12"}], " ", "a21"}], "+", 
     RowBox[{"a11", " ", "a22"}]}], ")"}], " ", "a23", " ", "a32", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a13"}], " ", "a31"}], "+", 
     RowBox[{"a11", " ", "a33"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a23"}], " ", "a32"}], "+", 
     RowBox[{"a22", " ", "a33"}]}], ")"}]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["a11", "5"], " ", "a22", " ", "a23", " ", "a32", " ", "a33",
    " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a13"}], " ", "a22", " ", "a31"}], "+", 
     RowBox[{"a12", " ", "a23", " ", "a31"}], "+", 
     RowBox[{"a13", " ", "a21", " ", "a32"}], "-", 
     RowBox[{"a11", " ", "a23", " ", "a32"}], "-", 
     RowBox[{"a12", " ", "a21", " ", "a33"}], "+", 
     RowBox[{"a11", " ", "a22", " ", "a33"}]}], ")"}]}]}]], "Output",
 CellLabel->"Out[2]=",ExpressionUUID->"8d735314-f23b-4d77-9d59-de12d7988559"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Row and column scaling", "Subsection",ExpressionUUID->"57110f81-08d7-483f-8b85-512fc46cb4e9"],

Cell[TextData[{
 "By default, rows are scaled so the row sums are ",
 Cell[BoxData[
  FormBox["1", TraditionalForm]],ExpressionUUID->
  "c72af536-3b01-489d-b0f0-2dd7a8981df3"],
 ".\nSpecify a different row sum:"
}], "Text",ExpressionUUID->"d0623313-973c-4057-bfaa-2e869c99b0d8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SinkhornFixedPoint", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "9", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", 
    FractionBox["1", "3"]}], "]"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "/@", "%"}]}], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"29237a60-b666-485d-93d2-dedfdbfce775"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.0922257052865228535`7.5257498915995305", 
      "0.2160154062890269313`7.5257498915995305", 
      "0.0250922214590242476`7.5257498915995305"},
     {"0.0839807012983081958`7.5257498915995305", 
      "0.04371190404871129`7.5257498915995305", 
      "0.2056407282376541483`7.5257498915995305"},
     {"0.1571269267485022841`7.5257498915995305", 
      "0.0736060229955951121`7.5257498915995305", 
      "0.1026003836366549375`7.5257498915995305"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[11]//MatrixForm=",ExpressionUUID->"c99e7005-416b-449a-8333-\
50300a27e335"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.3333333330345740323`7.5257498915995305", ",", 
   "0.3333333335846736342`7.5257498915995305", ",", 
   "0.3333333333807523336`7.5257498915995305"}], "}"}]], "Output",
 CellLabel->"Out[12]=",ExpressionUUID->"134fc4be-e290-4271-8255-5ee0c5e75e25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SinkhornPolynomial", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "9", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "4"}], "}"}]}], "}"}], ",", "x", ",", 
   FractionBox["1", "3"]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Select", "[", 
  RowBox[{
   RowBox[{"NSolveValues", "[", 
    RowBox[{
     RowBox[{"%", "==", "0"}], ",", "x"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[Element]", "Reals"}], "&&", 
     RowBox[{"0", "<", "#", "<", 
      FractionBox["1", "3"]}]}], "&"}]}], "]"}]}], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"b4bd5ba0-b14c-4133-b03d-381206d75626"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2991816"}], "+", 
  RowBox[{"10458234", " ", "x"}], "+", 
  RowBox[{"461231739", " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"825347556", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"16619518197", " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"13013691012", " ", 
   SuperscriptBox["x", "5"]}], "+", 
  RowBox[{"66386192544", " ", 
   SuperscriptBox["x", "6"]}]}]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"3b2f9523-e667-4b5a-86c5-524152c29c83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.09222570540344269`", ",", "0.11677647636078466`"}], 
  "}"}]], "Output",
 CellLabel->"Out[14]=",ExpressionUUID->"f891b401-787d-4158-93f0-1c3039039438"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Rectangular matrices", "Subsection",ExpressionUUID->"fcb89371-2747-43b9-ba9c-15927f4e9d2f"],

Cell[TextData[{
 "A ",
 Cell[BoxData[
  FormBox[
   RowBox[{"3", "\[Times]", "4"}], TraditionalForm]],ExpressionUUID->
  "6079b424-a091-482e-83a1-c95906911090"],
 " matrix:"
}], "Text",ExpressionUUID->"6d052a96-2419-4052-bab2-117b754d5317"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SinkhornPolynomial", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"9", ",", "5", ",", "4", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "6", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "2", ",", "6"}], "}"}]}], "}"}], ",", "x"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"NSolveValues", "[", 
  RowBox[{
   RowBox[{"%", "==", "0"}], ",", "x"}], "]"}]}], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"37d93877-724e-432b-9fd3-47ab34953b8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1712150612267040"}], "-", 
  RowBox[{"8405319961148400", " ", "x"}], "+", 
  RowBox[{"39818497933994688", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"159991914243469248", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"55780550680449024", " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"17243624709582336", " ", 
   SuperscriptBox["x", "5"]}], "+", 
  RowBox[{"16144291061360640", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{"2459456185835520", " ", 
   SuperscriptBox["x", "7"]}], "-", 
  RowBox[{"638038934323200", " ", 
   SuperscriptBox["x", "8"]}], "-", 
  RowBox[{"283003250540544", " ", 
   SuperscriptBox["x", "9"]}], "-", 
  RowBox[{"12128668876800", " ", 
   SuperscriptBox["x", "10"]}]}]], "Output",
 CellLabel->"Out[15]=",ExpressionUUID->"c0818b21-f169-439f-b3dc-6f670c42723b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "20.43942155966447`"}], ",", 
   RowBox[{
    RowBox[{"-", "3.718081271687089`"}], "-", 
    RowBox[{"2.976144624209381`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.718081271687089`"}], "+", 
    RowBox[{"2.976144624209381`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"-", "1.269379787985453`"}], ",", 
   RowBox[{"-", "0.36634421810685736`"}], ",", 
   RowBox[{"-", "0.156441888216219`"}], ",", "0.21426106647330848`", ",", 
   RowBox[{"1.1446135697348512`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.9465899895183194`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.1446135697348512`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.9465899895183194`", " ", "\[ImaginaryI]"}]}], ",", 
   "3.8308479258579444`"}], "}"}]], "Output",
 CellLabel->"Out[16]=",ExpressionUUID->"14bd8dc1-4494-4e34-97d5-0b6798e96458"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SinkhornFixedPoint", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"9", ",", "5", ",", "4", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "6", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "2", ",", "6"}], "}"}]}], "}"}], "]"}], "//",
   "MatrixForm"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"a5225b24-8db0-4397-b30e-cdea906b874c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.21426106647360413444563576965960770875`9.331929865583417", 
      "0.2454706230891097043392694730978722575`9.331929865583417", 
      "0.31827544026184770307298664935644189339`9.331929865583417", 
      "0.22199287017628248974350466923838023826`9.331929865583417"},
     {"0.29466265396595407352200840555279703533`9.331929865583417", 
      "0.4051003374186468780244272776996193448`9.331929865583415", 
      "0.10942712022215689277585826312862590764`9.331929865583417", 
      "0.19080988838831295792554390609329545528`9.331929865583417"},
     {"0.24107627956044179203475530380882679752`9.331929865583417", 
      "0.09942903949224341764089361187588809118`9.331929865583417", 
      "0.32229743951599540414991755952987811006`9.331929865583417", 
      "0.33719724143540455233498876540905236871`9.331929865583417"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[18]//MatrixForm=",ExpressionUUID->"58ed37d7-dd5f-4d4d-866f-\
c83dd908a399"]
}, Open  ]],

Cell[TextData[{
 "The polynomials computed by ",
 StyleBox["SinkhornPolynomial", "Input"],
 " have been proven to be correct for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"2", "\[Times]", "n"}], TraditionalForm]],ExpressionUUID->
  "2ae873ef-1f98-4108-83e8-a300fa86e996"],
 " matrices where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "<=", "12"}], TraditionalForm]],ExpressionUUID->
  "d02a0c02-ea50-4763-82a8-4b9423d4deda"],
 " (and their transposes) and for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"3", "\[Times]", "3"}], TraditionalForm]],ExpressionUUID->
  "1bb7a237-9de3-4fc0-9182-2046bc9e0ec6"],
 " matrices.\nFor larger matrices, the polynomials computed by ",
 StyleBox["SinkhornPolynomial", "Input"],
 " are conjecturally correct."
}], "Text",ExpressionUUID->"af6dbb0f-5236-4521-8954-6598783044bd"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Package symbols", "Section",ExpressionUUID->"177a3f49-e4dc-43f2-ad88-dc243f47aafb"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SinkhornFixedPoint", "Input"]], "Subsubsection",ExpressionUUID->"6c1bbce4-f194-4d0f-9831-90b2be994505"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "SinkhornFixedPoint"}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"a6794f0b-c0f3-42ea-8172-e8e814982e51"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[List[\\\"SinkhornFixedPoint\\\", \\\
\"[\\\", StyleBox[\\\"m\\\", \\\"TI\\\"], \\\"]\\\"]]\\) iteratively scales \
the rows and columns of the matrix \\!\\(\\*StyleBox[\\\"m\\\", \
\\\"TI\\\"]\\) until the result no longer changes. At each step, the rows are \
scaled so that each row sum is \\!\\(\\*StyleBox[\\\"1\\\", \\\"TR\\\"]\\), \
and then the columns are scaled so that each column sum is \
\\!\\(\\*RowBox[List[\\\"Divide\\\", \\\"@@\\\", RowBox[List[\\\"Dimensions\\\
\", \\\"[\\\", StyleBox[\\\"m\\\", \\\"TI\\\"], \
\\\"]\\\"]]]]\\).\\n\\!\\(\\*RowBox[List[\\\"SinkhornFixedPoint\\\", \
\\\"[\\\", RowBox[List[StyleBox[\\\"m\\\", \\\"TI\\\"], \\\",\\\", \
StyleBox[\\\"r\\\", \\\"TI\\\"]]], \\\"]\\\"]]\\) scales the rows so that \
each row sum is \\!\\(\\*StyleBox[\\\"r\\\", \\\"TI\\\"]\\) and scales the \
columns accordingly.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"SinkhornFixedPoint", "[", 
                    RowBox[{
                    RowBox[{"SinkhornPolynomials`Private`matrix_", "/;", 
                    RowBox[{"MatrixQ", "[", 
                    
                    RowBox[{"SinkhornPolynomials`Private`matrix", ",", 
                    "NumericQ"}], "]"}]}], ",", 
                    RowBox[{"SinkhornPolynomials`Private`rowtotal", ":", 
                    RowBox[{"Except", "[", 
                    RowBox[{"0", "|", "0.`", "|", "_DirectedInfinity"}], 
                    "]"}], ":", "1"}]}], "]"}], ":=", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"SinkhornPolynomials`Private`columntotal", "=", 
                    RowBox[{"SinkhornPolynomials`Private`rowtotal", " ", 
                    RowBox[{"Divide", "@@", 
                    
                    RowBox[{"Dimensions", "[", 
                    "SinkhornPolynomials`Private`matrix", "]"}]}]}]}], "}"}], 
                    ",", 
                    RowBox[{"FixedPoint", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"SinkhornPolynomials`Private`MatrixScale", "[", 
                    
                    RowBox[{"#1", ",", "SinkhornPolynomials`Private`rowtotal",
                     ",", "SinkhornPolynomials`Private`columntotal"}], "]"}], 
                    "&"}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"AllTrue", "[", 
                    
                    RowBox[{"SinkhornPolynomials`Private`matrix", ",", 
                    "ExactNumberQ", ",", "2"}], "]"}], ",", 
                    RowBox[{"N", "[", 
                    
                    RowBox[{"SinkhornPolynomials`Private`matrix", ",", 
                    "$MachinePrecision"}], "]"}], ",", 
                    "SinkhornPolynomials`Private`matrix"}], "]"}]}], "]"}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    
                    StyleBox["\<\" Default Definitions\"\>", 
                    "InformationRowLabel",
                    StripOnInput->False],
                    "\"DefaultValues\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "DefaultValues", "Tooltip"]& ], 
                   InterpretationBox[GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    "SyntaxInformation", "[", "SinkhornFixedPoint", "]"}], "=", 
                    RowBox[{"{", 
                    RowBox[{"\<\"ArgumentsPattern\"\>", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"_", ",", "_."}], "}"}]}], "}"}]}]},
                    {" "}
                    },
                    BaselinePosition->{Baseline, {1, 1}},
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
                    
                    ColumnForm[{
                    SyntaxInformation[
                    SinkhornPolynomials`SinkhornFixedPoint] = {
                    "ArgumentsPattern" -> {
                    Blank[], 
                    Optional[
                    Blank[]]}}, 
                    SpaceForm[1]}],
                    Editable->False]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], \
"\<\"SinkhornPolynomials`SinkhornFixedPoint\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[List[\\\"SinkhornFixedPoint\\\", \\\
\"[\\\", StyleBox[\\\"m\\\", \\\"TI\\\"], \\\"]\\\"]]\\) iteratively scales \
the rows and columns of the matrix \\!\\(\\*StyleBox[\\\"m\\\", \
\\\"TI\\\"]\\) until the result no longer changes. At each step, the rows are \
scaled so that each row sum is \\!\\(\\*StyleBox[\\\"1\\\", \\\"TR\\\"]\\), \
and then the columns are scaled so that each column sum is \
\\!\\(\\*RowBox[List[\\\"Divide\\\", \\\"@@\\\", RowBox[List[\\\"Dimensions\\\
\", \\\"[\\\", StyleBox[\\\"m\\\", \\\"TI\\\"], \
\\\"]\\\"]]]]\\).\\n\\!\\(\\*RowBox[List[\\\"SinkhornFixedPoint\\\", \
\\\"[\\\", RowBox[List[StyleBox[\\\"m\\\", \\\"TI\\\"], \\\",\\\", \
StyleBox[\\\"r\\\", \\\"TI\\\"]]], \\\"]\\\"]]\\) scales the rows so that \
each row sum is \\!\\(\\*StyleBox[\\\"r\\\", \\\"TI\\\"]\\) and scales the \
columns accordingly.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}]}, 
              Dynamic[System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "\!\(\*RowBox[List[\"SinkhornFixedPoint\", \"[\", StyleBox[\"m\", \
\"TI\"], \"]\"]]\) iteratively scales the rows and columns of the matrix \!\(\
\*StyleBox[\"m\", \"TI\"]\) until the result no longer changes. At each step, \
the rows are scaled so that each row sum is \!\(\*StyleBox[\"1\", \"TR\"]\), \
and then the columns are scaled so that each column sum is \!\(\*RowBox[List[\
\"Divide\", \"@@\", RowBox[List[\"Dimensions\", \"[\", StyleBox[\"m\", \
\"TI\"], \"]\"]]]]\).\n\!\(\*RowBox[List[\"SinkhornFixedPoint\", \"[\", \
RowBox[List[StyleBox[\"m\", \"TI\"], \",\", StyleBox[\"r\", \"TI\"]]], \
\"]\"]]\) scales the rows so that each row sum is \!\(\*StyleBox[\"r\", \
\"TI\"]\) and scales the columns accordingly.", "Documentation" -> None, 
    "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, SinkhornPolynomials`SinkhornFixedPoint, {
      SinkhornPolynomials`SinkhornFixedPoint[
         Condition[
          Pattern[SinkhornPolynomials`Private`matrix, 
           Blank[]], 
          MatrixQ[SinkhornPolynomials`Private`matrix, NumericQ]], 
         Optional[
          Pattern[SinkhornPolynomials`Private`rowtotal, 
           Except[
            Alternatives[0, 0., 
             Blank[DirectedInfinity]]]], 1]] :> 
       With[{SinkhornPolynomials`Private`columntotal = 
          SinkhornPolynomials`Private`rowtotal Apply[Divide, 
             Dimensions[SinkhornPolynomials`Private`matrix]]}, 
         FixedPoint[
         SinkhornPolynomials`Private`MatrixScale[#, 
           SinkhornPolynomials`Private`rowtotal, 
           SinkhornPolynomials`Private`columntotal]& , 
          If[
           AllTrue[SinkhornPolynomials`Private`matrix, ExactNumberQ, 2], 
           N[SinkhornPolynomials`Private`matrix, $MachinePrecision], 
           SinkhornPolynomials`Private`matrix]]]}], "SubValues" -> None, 
    "DefaultValues" -> 
    Information`InformationValueForm[
     DefaultValues, SinkhornPolynomials`SinkhornFixedPoint, {
      SyntaxInformation[SinkhornPolynomials`SinkhornFixedPoint] -> {
        "ArgumentsPattern" -> {
           Blank[], 
           Optional[
            Blank[]]}}}], "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "SinkhornPolynomials`SinkhornFixedPoint"|>, False]]], "Output",
 CellLabel->"Out[21]=",ExpressionUUID->"d0b5569c-6206-4df9-9cf7-8c251906b240"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SinkhornFixedPoint", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "25", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"49", ",", "64", ",", "81"}], "}"}]}], "}"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"3780f43b-f493-46a1-9ec9-5108c918c111"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.16474461509777642133379911204154514285`9.331929865583417", 
      "0.35627788011126418005040375443717720872`9.331929865583415", 
      "0.47897750478980742765765764766695761486`9.331929865583415"},
     {"0.38886040749197183175239117748041872681`9.331929865583414", 
      "0.32849698901344014059793476072706749264`9.331929865583414", 
      "0.28264260349497505127160708773175982155`9.331929865583414"},
     {"0.44639497741025174691380971047803613034`9.331929865583414", 
      "0.31522513087529567932654273071039763435`9.331929865583414", 
      "0.23837989171521752107935646856726126742`9.331929865583414"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"b85dc8ed-2529-49c4-9c0c-\
1c4427ebe241"]
}, Open  ]],

Cell["\<\
To get a fixed point with higher precision, numericize the entries with \
higher precision:\
\>", "Text",ExpressionUUID->"1c3838e3-99e4-4a12-8d11-e4415d8b7d1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SinkhornFixedPoint", "[", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16", ",", "25", ",", "36"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"49", ",", "64", ",", "81"}], "}"}]}], "}"}], ",", "50"}], 
    "]"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"e897ce47-908f-4c24-9bcd-3b4a9307cf1b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.1647446150980362356894544629205895989383648137281149192465`31.\
938200260161082", 
      "0.3562778801116930054522757948138170096605576151874522572102`31.\
938200260161082", 
      "0.4789775047902707588582697422655923801457945216550114309689`31.\
938200260161082"},
     {"0.3888604074919360531009939131933502498122754981359519345357`31.\
938200260161086", 
      "0.3284969890132872396419373049180934854345901828270330070699`31.\
938200260161086", 
      "0.2826426034947767072570687818885566045010134624721819409928`31.\
938200260161086"},
     {"0.4463949774100277112095516238860601512493596881359331462178`31.\
938200260161086", 
      "0.3152251308750197549057869002680895049048522019855147357199`31.\
938200260161086", 
      "0.2383798917149525338846614758458510153531920158728066280383`31.\
938200260161086"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[23]//MatrixForm=",ExpressionUUID->"3e27e8e5-8562-4c72-b071-\
fcf75965cf39"]
}, Open  ]],

Cell[TextData[{
 "By default, the row sums are ",
 Cell[BoxData[
  FormBox["1", TraditionalForm]],ExpressionUUID->
  "3f470141-783b-41fe-9670-b9c5cd581b0c"],
 ", so for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "\[Times]", "n"}], TraditionalForm]],ExpressionUUID->
  "807c1024-33a9-49a4-98e9-75815a00a052"],
 " matrices the column sums are ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "/", "n"}], TraditionalForm]],ExpressionUUID->
  "cfda979f-d5aa-48fc-ac59-8d53c0744061"],
 ":"
}], "Text",ExpressionUUID->"266f0085-094d-41b2-b657-a4a3c5716402"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeedRandom", "[", "1234", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"matrix", "=", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"5ddff060-6abd-45f0-8173-019a935c0599"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "7", "7", "1", "8", "1", "1", "9"},
     {"5", "5", "9", "6", "8", "3", "9", "5"},
     {"6", "9", "7", "2", "7", "2", "3", "1"},
     {"4", "7", "7", "1", "8", "5", "4", "8"},
     {"7", "7", "1", "3", "3", "4", "9", "5"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[25]//MatrixForm=",ExpressionUUID->"0f9e0de8-89a5-4c05-9e7a-\
1ff21f47c0b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"fixedpoint", "=", 
   RowBox[{"SinkhornFixedPoint", "[", "matrix", "]"}]}], "]"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"599256d6-d1e6-43ce-8867-b688c0eba031"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.03776448197862291477419635511658036164`8.729869874255451", 
      "0.1608770287804568984`8.729869874255451", 
      "0.1858502710794279905`8.729869874255451", 
      "0.07082636808052871637420200353863676404`8.729869874255451", 
      "0.1917104620436000868`8.729869874255451", 
      "0.05863161751778853695606570471439658739`8.729869874255451", 
      "0.03545195347417997493378541372239779367`8.729869874255451", 
      "0.2588878170145813264`8.729869874255451"},
     {"0.10500969768479322061054017604019069548`8.729869874255451", 
      "0.06390603502679895426990737962612023872`8.729869874255451", 
      "0.1328873192280925624`8.729869874255451", 
      "0.2363317628810567243`8.729869874255451", 
      "0.10661582845810594669186669133375561475`8.729869874255451", 
      "0.09782030269286239082384746708087941909`8.729869874255451", 
      "0.1774428695666843873`8.729869874255451", 
      "0.07998618447403713893044597158767616202`8.729869874255451"},
     {"0.1918499855619445034`8.729869874255451", 
      "0.1751319949612800595`8.729869874255451", 
      "0.1573584929328344712`8.729869874255451", 
      "0.11993666166131172303216997550826025422`8.729869874255451", 
      "0.142030251341561474`8.729869874255451", 
      "0.09928619331279349987673211146571132449`8.729869874255451", 
      "0.0900509739020677042009555913588024841`8.729869874255451", 
      "0.02435544632992066678346678535122131732`8.729869874255451"},
     {"0.10597503792229510218635724261086181651`8.729869874255451", 
      "0.11286365079418978863662029574901375291`8.729869874255451", 
      "0.13038368655937144`8.729869874255451", 
      "0.0496884019717338827682935439459726156`8.729869874255451", 
      "0.1344949170537522017`8.729869874255451", 
      "0.2056657328640959895`8.729869874255451", 
      "0.09948559908679209662826230016818593185`8.729869874255451", 
      "0.161442973740191833`8.729869874255451"},
     {"0.184400796852344259`8.729869874255451", 
      "0.11222129043727429925801898350902562169`8.729869874255451", 
      "0.01852023020027353588050114911601858428`8.729869874255451", 
      "0.1482168054053689535`8.729869874255451", 
      "0.05014854110298029081027330337545118331`8.729869874255451", 
      "0.163596153612459583`8.729869874255451", 
      "0.222568603970275837`8.729869874255451", 
      "0.10032757844126903489262158471937970498`8.729869874255451"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[26]//MatrixForm=",ExpressionUUID->"f628c2c5-d42a-4809-aad1-\
c5e468025764"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Total", "/@", "fixedpoint"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "/@", 
  RowBox[{"Transpose", "[", "fixedpoint", "]"}]}]}], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"93b2fb4f-859f-4b60-b878-6dd133b86732"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999999999691864452`8.729869874255451", ",", 
   "1.0000000000124313253`8.729869874255451", ",", 
   "1.0000000000037141018`8.729869874255451", ",", 
   "0.9999999999924223343`8.729869874255451", ",", 
   "1.0000000000222457932`8.729869874255451"}], "}"}]], "Output",
 CellLabel->"Out[27]=",ExpressionUUID->"f3c177bd-19fe-49ad-bc80-0649f6d90903"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6249999999999999999`8.729869874255451", ",", "0.625`8.729869874255451", ",",
    "0.6249999999999999999`8.729869874255451", ",", 
   "0.6249999999999999999`8.729869874255451", ",", 
   "0.6249999999999999999`8.729869874255451", ",", "0.625`8.729869874255451", 
   ",", "0.6249999999999999999`8.729869874255451", ",", 
   "0.625`8.729869874255451"}], "}"}]], "Output",
 CellLabel->"Out[28]=",ExpressionUUID->"121b54d7-a9da-428a-97a6-890015527b41"]
}, Open  ]],

Cell[TextData[{
 "Scale so that the row sums are ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", "m"}], TraditionalForm]],ExpressionUUID->
  "165cde5c-e098-4a22-b4bd-c1ac6cbff8aa"],
 " and the column sums are ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", "n"}], TraditionalForm]],ExpressionUUID->
  "74cdd6a2-4a33-48b0-abbd-a0ed695c7443"],
 ":"
}], "Text",ExpressionUUID->"9a824772-c52f-45da-aa59-ffa8401f7ac6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"scaledfixedpoint", "=", 
   RowBox[{"SinkhornFixedPoint", "[", 
    RowBox[{"matrix", ",", 
     FractionBox["1", "5"]}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"028e8a20-c0b8-4373-84ad-1e5ff323a6e0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.00755289639572458295489117599858408118`8.729869874255451", 
      "0.03217540575609137967667468968848444407`8.729869874255453", 
      "0.03717005421588559810828509492111012297`8.729869874255453", 
      "0.01416527361610574327560966062102738965`8.729869874255453", 
      "0.03834209240872001736235300642549103161`8.729869874255453", 
      "0.0117263235035577073899428953215922906`8.729869874255453", 
      "0.00709039069483599498637339208454771551`8.729869874255451", 
      "0.05177756340291626528215978358626749735`8.729869874255453"},
     {"0.0210019395369586441221655061665517065`8.729869874255451", 
      "0.01278120700535979085323697173389108037`8.729869874255451", 
      "0.02657746384561851247789812805140357416`8.729869874255453", 
      "0.04726635257621134486653671624728686961`8.729869874255451", 
      "0.02132316569162118933828719685665989984`8.729869874255451", 
      "0.01956406053857247816256931875231272274`8.729869874255451", 
      "0.03548857391333687745568696238129999164`8.729869874255451", 
      "0.01599723689480742778353133426023668236`8.729869874255451"},
     {"0.03836999711238890068395035451255394224`8.729869874255451", 
      "0.03502639899225601189465461973081904206`8.729869874255451", 
      "0.03147169858656689423361554660385444334`8.729869874255453", 
      "0.02398733233226234460771617893220439169`8.729869874255451", 
      "0.02840605026831229479966094493232902285`8.729869874255451", 
      "0.019857238662558699973178452933881411`8.729869874255451", 
      "0.01801019478041354083920113969016907665`8.729869874255451", 
      "0.00487108926598413335593048783380251919`8.729869874255451"},
     {"0.02119500758445902043745779218286310088`8.729869874255451", 
      "0.02257273015883795772614588663931170773`8.729869874255451", 
      "0.02607673731187428800373968610358871474`8.729869874255453", 
      "0.00993768039434677655421746193276741335`8.729869874255451", 
      "0.02689898341075044033570581935555102201`8.729869874255451", 
      "0.04113314657281919788363901786591844561`8.729869874255451", 
      "0.01989711981735841932461393968454264198`8.729869874255451", 
      "0.0322885947480383666013572959103456007`8.729869874255451"},
     {"0.03688015937046885180024866128076727752`8.729869874255451", 
      "0.02244425808745485984905262467770093545`8.729869874255451", 
      "0.00370404604005470717587999867102331596`8.729869874255453", 
      "0.02964336108107379069496566005966697423`8.729869874255451", 
      "0.01002970822059605816145832516155475035`8.729869874255451", 
      "0.03271923072249191658841121510206577062`8.729869874255451", 
      "0.04451372079405516739122825457238438891`8.729869874255451", 
      "0.02006551568825380697420399114217600156`8.729869874255451"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[29]//MatrixForm=",ExpressionUUID->"d9945294-dd1d-415a-b736-\
97e39c37c486"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Total", "/@", "scaledfixedpoint"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "/@", 
  RowBox[{"Transpose", "[", "scaledfixedpoint", "]"}]}]}], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"b7a7f1e3-c1c9-42d3-90a0-a18ace621020"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.199999999993837289`8.729869874255451", ",", 
   "0.200000000002486265`8.729869874255451", ",", 
   "0.2000000000007428203`8.729869874255451", ",", 
   "0.1999999999984844668`8.729869874255451", ",", 
   "0.2000000000044491586`8.729869874255451"}], "}"}]], "Output",
 CellLabel->"Out[30]=",ExpressionUUID->"fe969d8f-134c-4e65-97c8-e0e59b0d5353"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.125`8.729869874255451", ",", "0.125`8.729869874255451", ",", 
   "0.12499999999999999999941845435098017117`8.729869874255453", ",", 
   "0.125`8.72986987425545", ",", 
   "0.12499999999999999999746529273158572667`8.729869874255453", ",", 
   "0.125`8.729869874255451", ",", "0.125`8.72986987425545", ",", 
   "0.125`8.729869874255451"}], "}"}]], "Output",
 CellLabel->"Out[31]=",ExpressionUUID->"eb7bef20-6030-4b5b-8f91-3691376ffe2e"]
}, Open  ]],

Cell["The two fixed points are equal up to a scalar multiple:", "Text",ExpressionUUID->"71702b0c-6f58-4b20-8178-806b2af4adcf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"fixedpoint", "/", "scaledfixedpoint"}], "]"}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"c4f1fe95-1a92-47b3-b82d-94c61b6e3c0e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"4.9999999999999999999`8.42883987859147", 
      "4.9999999999999999996`8.428839878591472", 
      "5.0000000000000000001`8.428839878591472", 
      "4.9999999999999999997`8.428839878591472", 
      "4.9999999999999999998`8.428839878591472", 
      "5.0000000000000000005`8.428839878591472", 
      "5.0000000000000000003`8.42883987859147", 
      "5.0000000000000000005`8.428839878591472"},
     {"5.`8.42883987859147", "5.0000000000000000003`8.42883987859147", 
      "4.9999999999999999991`8.428839878591472", 
      "5.0000000000000000002`8.42883987859147", "5.`8.42883987859147", 
      "5.0000000000000000005`8.42883987859147", 
      "4.9999999999999999998`8.42883987859147", 
      "5.0000000000000000008`8.42883987859147"},
     {"4.9999999999999999998`8.42883987859147", 
      "5.0000000000000000006`8.428839878591472", 
      "4.9999999999999999999`8.428839878591472", 
      "4.9999999999999999997`8.42883987859147", 
      "4.9999999999999999992`8.42883987859147", 
      "5.0000000000000000005`8.42883987859147", 
      "5.0000000000000000003`8.42883987859147", 
      "5.0000000000000000008`8.42883987859147"},
     {"4.9999999999999999999`8.42883987859147", 
      "5.0000000000000000003`8.42883987859147", 
      "4.9999999999999999995`8.428839878591472", 
      "4.9999999999999999997`8.42883987859147", 
      "4.9999999999999999991`8.42883987859147", 
      "5.0000000000000000008`8.42883987859147", 
      "5.0000000000000000003`8.42883987859147", 
      "5.0000000000000000011`8.42883987859147"},
     {"4.9999999999999999996`8.42883987859147", 
      "5.0000000000000000005`8.42883987859147", 
      "5.0000000000000000003`8.428839878591472", 
      "5.0000000000000000006`8.42883987859147", 
      "5.0000000000000000003`8.42883987859147", 
      "5.0000000000000000004`8.42883987859147", 
      "5.000000000000000001`8.42883987859147", 
      "5.0000000000000000011`8.42883987859147"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[32]//MatrixForm=",ExpressionUUID->"12cecaa9-d1f1-4dca-85f6-\
3da1867c2024"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"matrix", ",", "fixedpoint", ",", "scaledfixedpoint"}], 
  "]"}]], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"ec4d7e42-e46e-4ebf-8c3b-347b1f43be48"],

Cell["The matrix entries are allowed to be negative:", "Text",ExpressionUUID->"af3535ad-b374-4d1b-9a8a-ea4dc0381af3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SinkhornFixedPoint", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "5"}]}], "}"}]}], "}"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"77084370-6d46-4155-9b90-4c833ae15fff"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.44600685466139958089087842727947263595`9.541125739958675", 
      "0.55399314533841897866393184773420255681`9.5372623803634"},
     {"0.55399314533860041910912157272052736404`9.542315838182857", 
      "0.44600685466158102133606815226579744319`9.538441924436922"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[34]//MatrixForm=",ExpressionUUID->"0ef4b75d-efa6-48b4-9920-\
4d041e2b703c"]
}, Open  ]],

Cell[TextData[{
 "However, in some cases negative entries result in division by ",
 Cell[BoxData[
  FormBox["0", TraditionalForm]],ExpressionUUID->
  "761d1bd1-9817-43d7-81cc-689fb28eeacb"],
 ":"
}], "Text",ExpressionUUID->"71ee4b1f-de6e-4d5c-a690-0dc144fe539b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SinkhornFixedPoint", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}]}], "}"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"d4dac925-dc76-4766-8820-6cf788ea58df"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \
\\\"0``-0.5157142302706429\\\"]\\) encountered.\"", 2, 35, 1, 
   23873747300799896145, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"e42edb23-5b95-4e18-b47e-4229bfdef445"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0``-0.35078322250958655\\\
\", \\\" \\\", \\\"ComplexInfinity\\\"}]\\) encountered.\"", 2, 35, 2, 
   23873747300799896145, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"16799130-7ed8-4add-a924-72814fd959ee"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \\!\\(\\*RowBox[{\\\"0``-0.01537340931629497\\\
\", \\\" \\\", \\\"ComplexInfinity\\\"}]\\) encountered.\"", 2, 35, 3, 
   23873747300799896145, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"9f1260e2-b3c8-42c8-8a05-2dbcbef0bc0b"],

Cell[BoxData[
 TemplateBox[{
  "Power", "infy", 
   "\"Infinite expression \\!\\(\\*FractionBox[\\\"1\\\", \
\\\"0``0.20184902878738295\\\"]\\) encountered.\"", 2, 35, 4, 
   23873747300799896145, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"c3b87efb-2e53-4e4d-b4b9-628ed642b93d"],

Cell[BoxData[
 TemplateBox[{
  "Infinity", "indet", 
   "\"Indeterminate expression \
\\!\\(\\*RowBox[{\\\"0``0.24432208083773083\\\", \\\" \\\", \
\\\"ComplexInfinity\\\"}]\\) encountered.\"", 2, 35, 5, 23873747300799896145, 
   "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"19027ea8-61b7-4b31-a450-b2cde8e67c10"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Infinity\\\", \
\\\"::\\\", \\\"indet\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 35, 6, 23873747300799896145, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"f34f5a55-c456-40df-8cac-b59644e432da"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"Indeterminate", "Indeterminate"},
     {"Indeterminate", "Indeterminate"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[35]//MatrixForm=",ExpressionUUID->"61f74457-510f-4519-8222-\
d6f63b10d80a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SinkhornPolynomial", "Input"]], "Subsubsection",ExpressionUUID->"b59eaaa0-ab43-4faa-bb66-865eb641d759"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "SinkhornPolynomial"}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"e89fd132-18a1-46d8-ac6c-43bde4f5d27e"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[List[\\\"SinkhornPolynomial\\\", \\\
\"[\\\", RowBox[List[StyleBox[\\\"m\\\", \\\"TI\\\"], \\\",\\\", \
StyleBox[\\\"x\\\", \\\"TI\\\"]]], \\\"]\\\"]]\\) gives the Sinkhorn \
polynomial in \\!\\(\\*StyleBox[\\\"x\\\", \\\"TI\\\"]\\) with coefficients \
evaluated at the entries of the matrix \\!\\(\\*StyleBox[\\\"m\\\", \
\\\"TI\\\"]\\).\\n\\!\\(\\*RowBox[List[\\\"SinkhornPolynomial\\\", \\\"[\\\", \
RowBox[List[StyleBox[\\\"m\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"x\\\", \
\\\"TI\\\"], \\\",\\\", StyleBox[\\\"r\\\", \\\"TI\\\"]]], \\\"]\\\"]]\\) \
scales the coefficients of the polynomial to correspond to the limit with row \
sum \\!\\(\\*StyleBox[\\\"r\\\", \\\"TI\\\"]\\).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"SinkhornPolynomial", "[", 
                    RowBox[{
                    
                    RowBox[{
                    "SinkhornPolynomials`Private`matrix_", "?", "MatrixQ"}], 
                    ",", "SinkhornPolynomials`Private`x_", ",", 
                    RowBox[{"SinkhornPolynomials`Private`rowtotal", ":", 
                    RowBox[{"Except", "[", 
                    
                    RowBox[{"0", "|", "0.`", "|", "_DirectedInfinity", "|", 
                    "_Rule", "|", "_RuleDelayed"}], "]"}], ":", "1"}], ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"SinkhornPolynomials`Private`rowcount", ",", 
                    "SinkhornPolynomials`Private`columncount", ",", 
                    "SinkhornPolynomials`Private`degree", ",", 
                    "SinkhornPolynomials`Private`minorspecifications", ",", 
                    "SinkhornPolynomials`Private`minorswithtopleftfactor", 
                    ",", "SinkhornPolynomials`Private`linkingstructurematrix",
                     ",", "SinkhornPolynomials`Private`method", ",", 
                    "SinkhornPolynomials`Private`polynomial", ",", 
                    "SinkhornPolynomials`Private`exponent"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"SinkhornPolynomials`Private`rowcount", ",", 
                    "SinkhornPolynomials`Private`columncount"}], "}"}], "=", 
                    
                    RowBox[{"Dimensions", "[", 
                    "SinkhornPolynomials`Private`matrix", "]"}]}], ";", 
                    RowBox[{"SinkhornPolynomials`Private`degree", "=", 
                    RowBox[{"Binomial", "[", 
                    RowBox[{
                    
                    RowBox[{"SinkhornPolynomials`Private`rowcount", "+", 
                    "SinkhornPolynomials`Private`columncount", "-", "2"}], 
                    ",", 
                    
                    RowBox[{"SinkhornPolynomials`Private`rowcount", "-", 
                    "1"}]}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"OptionValue", "[", "ProgressReporting", "]"}], 
                    "]"}], ",", "Monitor", ",", "List"}], "]"}], "[", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"SinkhornPolynomials`Private`minorspecifications",
                     "=", 
                    
                    RowBox[{"SinkhornPolynomials`Private`MinorSpecifications",
                     "[", 
                    RowBox[{"{", 
                    
                    RowBox[{"SinkhornPolynomials`Private`rowcount", ",", 
                    "SinkhornPolynomials`Private`columncount"}], "}"}], 
                    "]"}]}], ";", 
                    
                    RowBox[{
                    "SinkhornPolynomials`Private`minorswithtopleftfactor", 
                    "=", 
                    RowBox[{
                    RowBox[{"Function", "[", 
                    
                    RowBox[{"SinkhornPolynomials`Private`minorspecification", 
                    ",", 
                    
                    RowBox[{
                    "SinkhornPolynomials`Private`MinorWithTopLeftFactor", "[", 
                    RowBox[{"SinkhornPolynomials`Private`matrix", ",", 
                    
                    RowBox[{"Sequence", "@@", 
                    "SinkhornPolynomials`Private`minorspecification"}]}], 
                    "]"}]}], "]"}], "/@", 
                    "SinkhornPolynomials`Private`minorspecifications"}]}], 
                    ";", 
                    
                    RowBox[{
                    "SinkhornPolynomials`Private`linkingstructurematrix", "=", 
                    
                    RowBox[{
                    "SinkhornPolynomials`Private`LinkingStructureMatrix", "[", 
                    RowBox[{"{", 
                    
                    RowBox[{"SinkhornPolynomials`Private`rowcount", ",", 
                    "SinkhornPolynomials`Private`columncount"}], "}"}], 
                    "]"}]}], ";", 
                    RowBox[{"SinkhornPolynomials`Private`method", "=", 
                    RowBox[{"OptionValue", "[", "Method", "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"Automatic", ",", "\"ExplicitSum\"", ",", 
                    "\"FactoringOutLargeMinors\"", ",", 
                    "\"FactoringOutSmallMinors\""}], "}"}], ",", 
                    "SinkhornPolynomials`Private`method"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    RowBox[{
                    StyleBox[
                    RowBox[{"SinkhornPolynomial", "::", "method"}], 
                    "MessageName"], ",", 
                    "SinkhornPolynomials`Private`method"}], "]"}], ";", 
                    
                    RowBox[{"SinkhornPolynomials`Private`method", "=", 
                    "Automatic"}]}]}], "]"}], ";", 
                    RowBox[{"SinkhornPolynomials`Private`polynomial", "=", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    
                    RowBox[{"SinkhornPolynomials`Private`exponent", "=", 
                    "0"}], "SinkhornPolynomials`Private`degree"], 
                    RowBox[{
                    
                    RowBox[{
                    "SinkhornPolynomials`Private`\
sinkhornPolynomialCoefficient", "[", 
                    
                    RowBox[{"SinkhornPolynomials`Private`matrix", ",", 
                    "SinkhornPolynomials`Private`exponent", ",", 
                    
                    RowBox[{"SinkhornPolynomials`Private`rowcount", " ", 
                    "SinkhornPolynomials`Private`rowtotal"}], ",", 
                    "SinkhornPolynomials`Private`minorspecifications", ",", 
                    "SinkhornPolynomials`Private`minorswithtopleftfactor", 
                    ",", "SinkhornPolynomials`Private`linkingstructurematrix",
                     ",", "SinkhornPolynomials`Private`method"}], "]"}], " ", 
                    RowBox[{"SinkhornPolynomials`Private`DiscretePower", "[", 
                    
                    RowBox[{"SinkhornPolynomials`Private`x", ",", 
                    "SinkhornPolynomials`Private`exponent"}], "]"}]}]}]}]}], 
                    ",", 
                    RowBox[{"ProgressIndicator", "[", 
                    RowBox[{"SinkhornPolynomials`Private`exponent", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "SinkhornPolynomials`Private`degree"}], 
                    "}"}]}], "]"}]}], "]"}], ";", 
                    "SinkhornPolynomials`Private`polynomial"}]}], "]"}]}]}, {
                   " "}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    
                    StyleBox["\<\" Default Definitions\"\>", 
                    "InformationRowLabel",
                    StripOnInput->False],
                    "\"DefaultValues\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "DefaultValues", "Tooltip"]& ], 
                   InterpretationBox[GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    "SyntaxInformation", "[", "SinkhornPolynomial", "]"}], "=", 
                    RowBox[{"{", 
                    RowBox[{"\<\"ArgumentsPattern\"\>", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"_", ",", "_", ",", "_.", ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "}"}]}], "}"}]}]},
                    {" "}
                    },
                    BaselinePosition->{Baseline, {1, 1}},
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
                    
                    ColumnForm[{
                    SyntaxInformation[
                    SinkhornPolynomials`SinkhornPolynomial] = {
                    "ArgumentsPattern" -> {
                    Blank[], 
                    Blank[], 
                    Optional[
                    Blank[]], 
                    OptionsPattern[]}}, 
                    SpaceForm[1]}],
                    Editable->False]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Options\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Options\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Options", "Tooltip"]& ], 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Method", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{
                    "ProgressReporting", "\[RuleDelayed]", 
                    "$ProgressReporting"}]}], "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], \
"\<\"SinkhornPolynomials`SinkhornPolynomial\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[List[\\\"SinkhornPolynomial\\\", \\\
\"[\\\", RowBox[List[StyleBox[\\\"m\\\", \\\"TI\\\"], \\\",\\\", \
StyleBox[\\\"x\\\", \\\"TI\\\"]]], \\\"]\\\"]]\\) gives the Sinkhorn \
polynomial in \\!\\(\\*StyleBox[\\\"x\\\", \\\"TI\\\"]\\) with coefficients \
evaluated at the entries of the matrix \\!\\(\\*StyleBox[\\\"m\\\", \
\\\"TI\\\"]\\).\\n\\!\\(\\*RowBox[List[\\\"SinkhornPolynomial\\\", \\\"[\\\", \
RowBox[List[StyleBox[\\\"m\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"x\\\", \
\\\"TI\\\"], \\\",\\\", StyleBox[\\\"r\\\", \\\"TI\\\"]]], \\\"]\\\"]]\\) \
scales the coefficients of the polynomial to correspond to the limit with row \
sum \\!\\(\\*StyleBox[\\\"r\\\", \\\"TI\\\"]\\).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}]}, 
              Dynamic[System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "\!\(\*RowBox[List[\"SinkhornPolynomial\", \"[\", \
RowBox[List[StyleBox[\"m\", \"TI\"], \",\", StyleBox[\"x\", \"TI\"]]], \
\"]\"]]\) gives the Sinkhorn polynomial in \!\(\*StyleBox[\"x\", \"TI\"]\) \
with coefficients evaluated at the entries of the matrix \
\!\(\*StyleBox[\"m\", \"TI\"]\).\n\!\(\*RowBox[List[\"SinkhornPolynomial\", \
\"[\", RowBox[List[StyleBox[\"m\", \"TI\"], \",\", StyleBox[\"x\", \"TI\"], \
\",\", StyleBox[\"r\", \"TI\"]]], \"]\"]]\) scales the coefficients of the \
polynomial to correspond to the limit with row sum \!\(\*StyleBox[\"r\", \"TI\
\"]\).", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, SinkhornPolynomials`SinkhornPolynomial, {
      SinkhornPolynomials`SinkhornPolynomial[
         PatternTest[
          Pattern[SinkhornPolynomials`Private`matrix, 
           Blank[]], MatrixQ], 
         Pattern[SinkhornPolynomials`Private`x, 
          Blank[]], 
         Optional[
          Pattern[SinkhornPolynomials`Private`rowtotal, 
           Except[
            Alternatives[0, 0., 
             Blank[DirectedInfinity], 
             Blank[Rule], 
             Blank[RuleDelayed]]]], 1], 
         OptionsPattern[]] :> 
       Module[{SinkhornPolynomials`Private`rowcount, 
          SinkhornPolynomials`Private`columncount, 
          SinkhornPolynomials`Private`degree, 
          SinkhornPolynomials`Private`minorspecifications, 
          SinkhornPolynomials`Private`minorswithtopleftfactor, 
          SinkhornPolynomials`Private`linkingstructurematrix, 
          SinkhornPolynomials`Private`method, 
          SinkhornPolynomials`Private`polynomial, 
          SinkhornPolynomials`Private`exponent}, {
           SinkhornPolynomials`Private`rowcount, 
            SinkhornPolynomials`Private`columncount} = 
          Dimensions[SinkhornPolynomials`Private`matrix]; 
         SinkhornPolynomials`Private`degree = 
          Binomial[
           SinkhornPolynomials`Private`rowcount + 
            SinkhornPolynomials`Private`columncount - 2, 
            SinkhornPolynomials`Private`rowcount - 1]; If[
           TrueQ[
            OptionValue[ProgressReporting]], Monitor, List][
          SinkhornPolynomials`Private`minorspecifications = 
            SinkhornPolynomials`Private`MinorSpecifications[{
              SinkhornPolynomials`Private`rowcount, 
               SinkhornPolynomials`Private`columncount}]; 
           SinkhornPolynomials`Private`minorswithtopleftfactor = Map[
              Function[SinkhornPolynomials`Private`minorspecification, 
               SinkhornPolynomials`Private`MinorWithTopLeftFactor[
               SinkhornPolynomials`Private`matrix, 
                Apply[
                Sequence, SinkhornPolynomials`Private`minorspecification]]], 
              SinkhornPolynomials`Private`minorspecifications]; 
           SinkhornPolynomials`Private`linkingstructurematrix = 
            SinkhornPolynomials`Private`LinkingStructureMatrix[{
              SinkhornPolynomials`Private`rowcount, 
               SinkhornPolynomials`Private`columncount}]; 
           SinkhornPolynomials`Private`method = OptionValue[Method]; If[
             Not[
              
              MemberQ[{
               Automatic, "ExplicitSum", "FactoringOutLargeMinors", 
                "FactoringOutSmallMinors"}, 
               SinkhornPolynomials`Private`method]], Message[
               MessageName[SinkhornPolynomials`SinkhornPolynomial, "method"], 
               SinkhornPolynomials`Private`method]; 
             SinkhornPolynomials`Private`method = Automatic]; 
           SinkhornPolynomials`Private`polynomial = 
            Sum[SinkhornPolynomials`Private`sinkhornPolynomialCoefficient[
               SinkhornPolynomials`Private`matrix, 
                SinkhornPolynomials`Private`exponent, 
                SinkhornPolynomials`Private`rowcount 
                SinkhornPolynomials`Private`rowtotal, 
                SinkhornPolynomials`Private`minorspecifications, 
                SinkhornPolynomials`Private`minorswithtopleftfactor, 
                SinkhornPolynomials`Private`linkingstructurematrix, 
                SinkhornPolynomials`Private`method] 
              SinkhornPolynomials`Private`DiscretePower[
               SinkhornPolynomials`Private`x, 
                SinkhornPolynomials`Private`exponent], {
              SinkhornPolynomials`Private`exponent, 0, 
               SinkhornPolynomials`Private`degree}], 
           ProgressIndicator[
           SinkhornPolynomials`Private`exponent, {
            0, SinkhornPolynomials`Private`degree}]]; 
         SinkhornPolynomials`Private`polynomial]}], "SubValues" -> None, 
    "DefaultValues" -> 
    Information`InformationValueForm[
     DefaultValues, SinkhornPolynomials`SinkhornPolynomial, {
      SyntaxInformation[SinkhornPolynomials`SinkhornPolynomial] -> {
        "ArgumentsPattern" -> {
           Blank[], 
           Blank[], 
           Optional[
            Blank[]], 
           OptionsPattern[]}}}], "NValues" -> None, "FormatValues" -> None, 
    "Options" -> {
     Method -> Automatic, ProgressReporting :> $ProgressReporting}, 
    "Attributes" -> {Protected}, "FullName" -> 
    "SinkhornPolynomials`SinkhornPolynomial"|>, False]]], "Output",
 CellLabel->"Out[36]=",ExpressionUUID->"94776dc4-4dc5-4922-9500-9123be43a9e6"]
}, Open  ]],

Cell[TextData[{
 "Compute the Sinkhorn polynomial for a general ",
 Cell[BoxData[
  FormBox[
   RowBox[{"2", "\[Times]", "2"}], TraditionalForm]],ExpressionUUID->
  "f12fa90b-5cbc-4fac-a8f3-d1ef81060b1a"],
 " matrix:"
}], "Text",ExpressionUUID->"88168706-8c67-4ce4-a87e-bf1f5efc1e37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SinkhornPolynomial", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "d"}], "}"}]}], "}"}], ",", "x"}], "]"}]], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"2adfd32f-948d-4141-aa61-ad12cdaac562"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["a", "2"], " ", "d"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", "d", " ", "x"}], "+", 
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "b"}], " ", "c"}], "+", 
     RowBox[{"a", " ", "d"}]}], ")"}], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellLabel->"Out[37]=",ExpressionUUID->"43e5079d-4fda-4901-94b9-8d910bc0360c"]
}, Open  ]],

Cell[TextData[{
 "Find the roots of the Sinkhorn polynomial for a specific ",
 Cell[BoxData[
  FormBox[
   RowBox[{"3", "\[Times]", "3"}], TraditionalForm]],ExpressionUUID->
  "95b8505f-e2b5-4886-95fc-6830487c336e"],
 " matrix:"
}], "Text",ExpressionUUID->"29a72c15-37f8-41e7-b708-05c715c08c62"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SinkhornPolynomial", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "25", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"49", ",", "64", ",", "81"}], "}"}]}], "}"}], ",", "x"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NSolveValues", "[", 
  RowBox[{
   RowBox[{"%", "==", "0"}], ",", "x"}], "]"}]}], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"5696ce7a-3905-4a35-b3a4-3e1bd7c2b7e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1301702400"}], "-", 
  RowBox[{"11508530544", " ", "x"}], "+", 
  RowBox[{"43567361136", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"362098055808", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"530511332544", " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"51481910016", " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{"43233315840", " ", 
   SuperscriptBox["x", "6"]}]}]], "Output",
 CellLabel->"Out[38]=",ExpressionUUID->"8b626f2d-a460-474e-a92b-e58b88d28b32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.474046590393925`"}], ",", 
   RowBox[{"-", "0.4244901743765425`"}], ",", 
   RowBox[{"-", "0.3859605215180205`"}], ",", 
   RowBox[{"-", "0.10217787272994615`"}], ",", "0.16474461509803623`", ",", 
   "4.412723084712937`"}], "}"}]], "Output",
 CellLabel->"Out[39]=",ExpressionUUID->"e3003f78-0379-481a-8439-6795fdf1feb2"]
}, Open  ]],

Cell["Change the row scaling:", "Text",ExpressionUUID->"3ae46f92-57ec-44ff-bedd-6cf36198abc8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SinkhornPolynomial", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "25", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"49", ",", "64", ",", "81"}], "}"}]}], "}"}], ",", "x", ",", 
   FractionBox["1", "3"]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NSolveValues", "[", 
  RowBox[{
   RowBox[{"%", "==", "0"}], ",", "x"}], "]"}]}], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"d7bc6561-b900-4fcf-93a2-491657576359"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1301702400"}], "-", 
  RowBox[{"34525591632", " ", "x"}], "+", 
  RowBox[{"392106250224", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"9776647506816", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"42971417936064", " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"12510104133888", " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{"31517087247360", " ", 
   SuperscriptBox["x", "6"]}]}]], "Output",
 CellLabel->"Out[40]=",ExpressionUUID->"b54dd10d-bdef-436c-ab25-c62a5f1a18f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.8246821967979752`"}], ",", 
   RowBox[{"-", "0.14149672479218012`"}], ",", 
   RowBox[{"-", "0.128653507172674`"}], ",", 
   RowBox[{"-", "0.03405929090998205`"}], ",", "0.05491487169934541`", ",", 
   "1.4709076949043125`"}], "}"}]], "Output",
 CellLabel->"Out[41]=",ExpressionUUID->"587c83ea-9d62-4b9c-af68-dc888cbb577f"]
}, Open  ]],

Cell[TextData[{
 "That is equivalent to replacing ",
 Cell[BoxData[
  FormBox["x", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ae29d0e2-31db-4a22-8c81-0d151f47fe5b"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"3", "x"}], TraditionalForm]],ExpressionUUID->
  "7318e821-0350-45b6-a133-6f7541196196"],
 ":"
}], "Text",ExpressionUUID->"b77aaadc-dac3-42e7-becf-166b82a2977b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SinkhornPolynomial", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "25", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"49", ",", "64", ",", "81"}], "}"}]}], "}"}], ",", 
   RowBox[{"3", "x"}]}], "]"}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"ad547da5-52b7-49a2-a1a4-8f041458c69e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1301702400"}], "-", 
  RowBox[{"34525591632", " ", "x"}], "+", 
  RowBox[{"392106250224", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"9776647506816", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"42971417936064", " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"12510104133888", " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{"31517087247360", " ", 
   SuperscriptBox["x", "6"]}]}]], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"ca4c68fe-8d67-4e6e-9ee1-5d9b14962ac3"]
}, Open  ]],

Cell[TextData[{
 "The Sinkhorn polynomial is ",
 Cell[BoxData[
  FormBox["0", TraditionalForm]],ExpressionUUID->
  "d5e68fe6-4431-4284-a2d7-208c400255fc"],
 " if certain rows or columns are scalar multiples of each other:"
}], "Text",ExpressionUUID->"16a898c7-0bce-4742-b830-df47113e44a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SinkhornPolynomial", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "6"}], "}"}]}], "}"}], ",", "x"}], 
  "]"}]], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"c37877bf-a79e-4c8b-9b24-f728bd089993"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[43]=",ExpressionUUID->"8be6b84c-9f10-4e03-9dcf-516fa0bd5b75"]
}, Open  ]],

Cell[TextData[{
 "In such cases, a nonzero polynomial for the top-left entry of the Sinkhorn \
limit can be obtained by carefully factoring out the determinants that are ",
 Cell[BoxData[
  FormBox["0", TraditionalForm]],ExpressionUUID->
  "11fa0a00-5802-4ecd-89f8-d07e7f0bf671"],
 ", as follows."
}], "Text",ExpressionUUID->"f6567c78-b860-476f-ae57-b304cfc3c6e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"matrix", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a11", ",", "a12", ",", "a13"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a21", ",", "a22", ",", "a23"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a31", ",", "a32", ",", "a33"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"determinant", "=", 
        RowBox[{"Det", "[", "matrix", "]"}]}], ",", 
       RowBox[{"minor", "=", 
        RowBox[{"Det", "[", 
         RowBox[{"matrix", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}]}]}], "}"}],
      ",", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"Cancel", "[", 
        RowBox[{
         FractionBox["1", "minor"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SinkhornPolynomial", "[", 
            RowBox[{"matrix", ",", "x"}], "]"}], "/.", 
           RowBox[{"determinant", "->", 
            RowBox[{"detratio", " ", "minor"}]}]}], ")"}]}], "]"}], "/.", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{"matrix", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "->", 
         RowBox[{"rowscale", " ", 
          RowBox[{"matrix", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"FactorList", "[", "%", "]"}], ",", "x", ",", "Factor"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "[", 
  RowBox[{"[", 
   RowBox[{"4", ",", "1"}], "]"}], "]"}]}], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"967b0afd-5769-4424-94ad-25758d2c1550"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "a11"}], " ", 
  SuperscriptBox["rowscale", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["a11", "2"]}], " ", "a22", " ", "a23"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["a11", "2"], " ", "a22", " ", "a23", " ", "x"}], "+", 
    RowBox[{"a12", " ", "a13", " ", 
     SuperscriptBox["a21", "2"], " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"a11", " ", "a13", " ", "a21", " ", "a22", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"a11", " ", "a12", " ", "a21", " ", "a23", " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["a11", "2"], " ", "a22", " ", "a23", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"a12", " ", "a13", " ", 
     SuperscriptBox["a21", "2"], " ", 
     SuperscriptBox["x", "3"]}], "-", 
    RowBox[{"a11", " ", "a13", " ", "a21", " ", "a22", " ", 
     SuperscriptBox["x", "3"]}], "-", 
    RowBox[{"a11", " ", "a12", " ", "a21", " ", "a23", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["a11", "2"], " ", "a22", " ", "a23", " ", 
     SuperscriptBox["x", "3"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["a11", "3"], " ", "a22", " ", "a23"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a11", "2"], " ", "a13", " ", "a21", " ", "a22", " ", 
     "x"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["a11", "2"], " ", "a12", " ", "a21", " ", "a23", " ", 
     "x"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["a11", "3"], " ", "a22", " ", "a23", " ", "x"}], "+", 
    RowBox[{
     SuperscriptBox["a11", "2"], " ", "a22", " ", "a23", " ", "detratio", " ",
      "x"}], "+", 
    RowBox[{"3", " ", "a11", " ", "a12", " ", "a13", " ", 
     SuperscriptBox["a21", "2"], " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["a11", "2"], " ", "a13", " ", "a21", " ", "a22", " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["a11", "2"], " ", "a12", " ", "a21", " ", "a23", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["a11", "3"], " ", "a22", " ", "a23", " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"a12", " ", "a13", " ", 
     SuperscriptBox["a21", "2"], " ", "detratio", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{"a11", " ", "a13", " ", "a21", " ", "a22", " ", "detratio", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{"a11", " ", "a12", " ", "a21", " ", "a23", " ", "detratio", " ", 
     SuperscriptBox["x", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["a11", "2"], " ", "a22", " ", "a23", " ", "detratio", " ", 
     SuperscriptBox["x", "3"]}]}], ")"}]}]], "Output",
 CellLabel->"Out[44]=",ExpressionUUID->"bcf9f2fe-33f6-4992-9693-5050dde98bd0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a11", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rowscale", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a11", "2"]}], " ", "a22", " ", "a23"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["a11", "2"], " ", "a22", " ", "a23", " ", "x"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a12", " ", "a13", " ", 
          SuperscriptBox["a21", "2"]}], "+", 
         RowBox[{"a11", " ", "a13", " ", "a21", " ", "a22"}], "+", 
         RowBox[{"a11", " ", "a12", " ", "a21", " ", "a23"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["a11", "2"], " ", "a22", " ", "a23"}]}], ")"}], " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a12", " ", "a21"}], "-", 
         RowBox[{"a11", " ", "a22"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a13", " ", "a21"}], "-", 
         RowBox[{"a11", " ", "a23"}]}], ")"}], " ", 
       SuperscriptBox["x", "3"]}]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["a11", "3"], " ", "a22", " ", "a23"}], "-", 
      RowBox[{
       SuperscriptBox["a11", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a13", " ", "a21", " ", "a22"}], "-", 
         RowBox[{"2", " ", "a12", " ", "a21", " ", "a23"}], "+", 
         RowBox[{"4", " ", "a11", " ", "a22", " ", "a23"}], "-", 
         RowBox[{"a22", " ", "a23", " ", "detratio"}]}], ")"}], " ", "x"}], "+", 
      RowBox[{"3", " ", "a11", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a12"}], " ", "a21"}], "+", 
         RowBox[{"a11", " ", "a22"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a13"}], " ", "a21"}], "+", 
         RowBox[{"a11", " ", "a23"}]}], ")"}], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a12", " ", "a21"}], "-", 
         RowBox[{"a11", " ", "a22"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a13", " ", "a21"}], "-", 
         RowBox[{"a11", " ", "a23"}]}], ")"}], " ", "detratio", " ", 
       SuperscriptBox["x", "3"]}]}], ",", "1"}], "}"}]}], "}"}]], "Output",
 CellLabel->"Out[45]=",ExpressionUUID->"deee27b9-6bef-44b1-940e-ab929cc12058"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["a11", "2"]}], " ", "a22", " ", "a23"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["a11", "2"], " ", "a22", " ", "a23", " ", "x"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a12", " ", "a13", " ", 
      SuperscriptBox["a21", "2"]}], "+", 
     RowBox[{"a11", " ", "a13", " ", "a21", " ", "a22"}], "+", 
     RowBox[{"a11", " ", "a12", " ", "a21", " ", "a23"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a11", "2"], " ", "a22", " ", "a23"}]}], ")"}], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a12", " ", "a21"}], "-", 
     RowBox[{"a11", " ", "a22"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a13", " ", "a21"}], "-", 
     RowBox[{"a11", " ", "a23"}]}], ")"}], " ", 
   SuperscriptBox["x", "3"]}]}]], "Output",
 CellLabel->"Out[46]=",ExpressionUUID->"f39c585e-5a59-4e8d-95de-cbd002309c97"]
}, Open  ]],

Cell["Evaluate the resulting polynomial for the particular matrix:", "Text",ExpressionUUID->"c6cd2257-3c95-42c3-a2a2-e6d8bdbe9015"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["a11", "2"]}], " ", "a22", " ", "a23"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["a11", "2"], " ", "a22", " ", "a23", " ", "x"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a12", " ", "a13", " ", 
       SuperscriptBox["a21", "2"]}], "+", 
      RowBox[{"a11", " ", "a13", " ", "a21", " ", "a22"}], "+", 
      RowBox[{"a11", " ", "a12", " ", "a21", " ", "a23"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["a11", "2"], " ", "a22", " ", "a23"}]}], ")"}], " ", 
    SuperscriptBox["x", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a12", " ", "a21"}], "-", 
      RowBox[{"a11", " ", "a22"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a13", " ", "a21"}], "-", 
      RowBox[{"a11", " ", "a23"}]}], ")"}], " ", 
    SuperscriptBox["x", "3"]}]}], "/.", 
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"Join", "@@", 
     RowBox[{"Take", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a11", ",", "a12", ",", "a13"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a21", ",", "a22", ",", "a23"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a31", ",", "a32", ",", "a33"}], "}"}]}], "}"}], ",", "2"}],
       "]"}]}], "->", 
    RowBox[{"Join", "@@", 
     RowBox[{"Take", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4", ",", "6"}], "}"}]}], "}"}], ",", "2"}], 
      "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"NSolveValues", "[", 
  RowBox[{
   RowBox[{"%", "==", "0"}], ",", "x"}], "]"}]}], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"b470f94f-2fea-478c-80d4-59d1a5f9fb28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "96"}], "+", 
  RowBox[{"288", " ", "x"}], "-", 
  RowBox[{"150", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["x", "3"]}]}]], "Output",
 CellLabel->"Out[47]=",ExpressionUUID->"65081f48-4f83-4663-8278-b6b7d0f52518"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4209709104874739`", ",", "2.229263671159904`", ",", 
   "5.6830987516859555`"}], "}"}]], "Output",
 CellLabel->"Out[48]=",ExpressionUUID->"f386f904-0550-4002-9a2e-aa3a7af81603"]
}, Open  ]],

Cell["\<\
One of the roots is the top-left entry of the Sinkhorn limit:\
\>", "Text",ExpressionUUID->"15ea71e3-cd07-4ce6-8bca-a3a02141f077"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SinkhornFixedPoint", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "6"}], "}"}]}], "}"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"4d212448-ba93-418e-9dc4-e03c4a21e0b4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.42097091048749397512905156313875967354`11.138109839567301", 
      "0.31242797792856706550441405324176324459`11.138109839567301", 
      "0.26660111158399267412417081461296985423`11.138109839567301"},
     {"0.28951454475625301243547421843062016323`11.138109839567301", 
      "0.34378601103571646724779297337911837771`11.138109839567301", 
      "0.36669944420800366293791459269351507288`11.138109839567301"},
     {"0.28951454475625301243547421843062016323`11.138109839567301", 
      "0.34378601103571646724779297337911837771`11.138109839567301", 
      "0.36669944420800366293791459269351507288`11.138109839567301"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellLabel->
  "Out[49]//MatrixForm=",ExpressionUUID->"627bfd94-cfde-4454-a3e8-\
b0d964cd5699"]
}, Open  ]],

Cell[TextData[{
 "Use ",
 StyleBox["ProgressReporting", "Input"],
 " to show the progress of the computation:"
}], "Text",ExpressionUUID->"f0c37c7f-6d63-4fed-b449-dd6f9bf67d05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SinkhornPolynomial", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "2", ",", "9", ",", "8", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "2", ",", "4", ",", "5", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "5", ",", "6", ",", "9"}], "}"}]}], "}"}], ",",
    "x", ",", 
   RowBox[{"ProgressReporting", "->", "True"}]}], "]"}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"71aae5f1-8e55-4b4c-8348-97df3f289138"],

Cell[BoxData[
 RowBox[{"482759617445720358912000", "+", 
  RowBox[{"456593942528070539673600", " ", "x"}], "-", 
  RowBox[{"60889487434845364235796480", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"2717131774199544641028096", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"1339732923216180367603433472", " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"339354457826950405252472832", " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{"7591150934337712772808990720", " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{"6680766387224639966548377600", " ", 
   SuperscriptBox["x", "7"]}], "+", 
  RowBox[{"8711636168395812948765696000", " ", 
   SuperscriptBox["x", "8"]}], "+", 
  FractionBox[
   RowBox[{"11348631821460094114119680000", " ", 
    SuperscriptBox["x", "9"]}], "9"], "-", 
  FractionBox[
   RowBox[{"41913205154745457286220800000", " ", 
    SuperscriptBox["x", "10"]}], "9"], "-", 
  FractionBox[
   RowBox[{"2122519968012321708879616000000", " ", 
    SuperscriptBox["x", "11"]}], "243"], "-", 
  FractionBox[
   RowBox[{"2334828637989086470808960000000", " ", 
    SuperscriptBox["x", "12"]}], "729"], "-", 
  FractionBox[
   RowBox[{"2996209982359954320188800000000", " ", 
    SuperscriptBox["x", "13"]}], "2187"], "-", 
  FractionBox[
   RowBox[{"151147243433462382496000000000", " ", 
    SuperscriptBox["x", "14"]}], "2187"], "-", 
  FractionBox[
   RowBox[{"158470377939893219200000000000", " ", 
    SuperscriptBox["x", "15"]}], "2187"]}]], "Output",
 CellLabel->"Out[50]=",ExpressionUUID->"5309b3b5-80e8-46db-ac27-453acd8d8ffd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["SinkhornPolynomialCoefficient", "Input"]], \
"Subsubsection",ExpressionUUID->"b91fd258-aeb9-468d-8883-d0d26d85e2f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "SinkhornPolynomialCoefficient"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"74e04a24-1523-4358-90fc-d7864bd51a43"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[List[\\\"\
SinkhornPolynomialCoefficient\\\", \\\"[\\\", RowBox[List[StyleBox[\\\"m\\\", \
\\\"TI\\\"], \\\",\\\", StyleBox[\\\"k\\\", \\\"TI\\\"]]], \\\"]\\\"]]\\) \
gives the coefficient of \\!\\(\\*SuperscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\
\"], StyleBox[\\\"k\\\", \\\"TI\\\"]]\\) in the Sinkhorn polynomial in \\!\\(\
\\*StyleBox[\\\"x\\\", \\\"TI\\\"]\\) for the matrix \
\\!\\(\\*StyleBox[\\\"m\\\", \
\\\"TI\\\"]\\).\\n\\!\\(\\*RowBox[List[\\\"SinkhornPolynomialCoefficient\\\", \
\\\"[\\\", RowBox[List[StyleBox[\\\"m\\\", \\\"TI\\\"], \\\",\\\", \
StyleBox[\\\"k\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"r\\\", \
\\\"TI\\\"]]], \\\"]\\\"]]\\) scales the coefficient to correspond to the \
limit with row sum \\!\\(\\*StyleBox[\\\"r\\\", \\\"TI\\\"]\\).\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"SinkhornPolynomialCoefficient", "[", 
                    RowBox[{
                    
                    RowBox[{
                    "SinkhornPolynomials`Private`matrix_", "?", "MatrixQ"}], 
                    ",", 
                    
                    RowBox[{
                    "SinkhornPolynomials`Private`exponent_Integer", "?", 
                    "NonNegative"}], ",", 
                    RowBox[{"SinkhornPolynomials`Private`rowtotal", ":", 
                    RowBox[{"Except", "[", 
                    
                    RowBox[{"0", "|", "0.`", "|", "_DirectedInfinity", "|", 
                    "_Rule", "|", "_RuleDelayed"}], "]"}], ":", "1"}], ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"SinkhornPolynomials`Private`rowcount", ",", 
                    "SinkhornPolynomials`Private`columncount", ",", 
                    "SinkhornPolynomials`Private`minorspecifications", ",", 
                    "SinkhornPolynomials`Private`method"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"SinkhornPolynomials`Private`rowcount", ",", 
                    "SinkhornPolynomials`Private`columncount"}], "}"}], "=", 
                    
                    RowBox[{"Dimensions", "[", 
                    "SinkhornPolynomials`Private`matrix", "]"}]}], ";", 
                    
                    RowBox[{"SinkhornPolynomials`Private`minorspecifications",
                     "=", 
                    
                    RowBox[{"SinkhornPolynomials`Private`MinorSpecifications",
                     "[", 
                    RowBox[{"{", 
                    
                    RowBox[{"SinkhornPolynomials`Private`rowcount", ",", 
                    "SinkhornPolynomials`Private`columncount"}], "}"}], 
                    "]"}]}], ";", 
                    RowBox[{"SinkhornPolynomials`Private`method", "=", 
                    RowBox[{"OptionValue", "[", "Method", "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"Automatic", ",", "\"ExplicitSum\"", ",", 
                    "\"FactoringOutLargeMinors\"", ",", 
                    "\"FactoringOutSmallMinors\""}], "}"}], ",", 
                    "SinkhornPolynomials`Private`method"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    RowBox[{
                    StyleBox[
                    RowBox[{"SinkhornPolynomialCoefficient", "::", "method"}],
                     "MessageName"], ",", 
                    "SinkhornPolynomials`Private`method"}], "]"}], ";", 
                    
                    RowBox[{"SinkhornPolynomials`Private`method", "=", 
                    "Automatic"}]}]}], "]"}], ";", 
                    
                    RowBox[{
                    "SinkhornPolynomials`Private`\
sinkhornPolynomialCoefficient", "[", 
                    
                    RowBox[{"SinkhornPolynomials`Private`matrix", ",", 
                    "SinkhornPolynomials`Private`exponent", ",", 
                    
                    RowBox[{"SinkhornPolynomials`Private`rowcount", " ", 
                    "SinkhornPolynomials`Private`rowtotal"}], ",", 
                    "SinkhornPolynomials`Private`minorspecifications", ",", 
                    RowBox[{
                    RowBox[{"Function", "[", 
                    
                    RowBox[{"SinkhornPolynomials`Private`minorspecification", 
                    ",", 
                    
                    RowBox[{
                    "SinkhornPolynomials`Private`MinorWithTopLeftFactor", "[", 
                    RowBox[{"SinkhornPolynomials`Private`matrix", ",", 
                    
                    RowBox[{"Sequence", "@@", 
                    "SinkhornPolynomials`Private`minorspecification"}]}], 
                    "]"}]}], "]"}], "/@", 
                    "SinkhornPolynomials`Private`minorspecifications"}], ",", 
                    
                    RowBox[{
                    "SinkhornPolynomials`Private`LinkingStructureMatrix", "[", 
                    RowBox[{"{", 
                    
                    RowBox[{"SinkhornPolynomials`Private`rowcount", ",", 
                    "SinkhornPolynomials`Private`columncount"}], "}"}], "]"}],
                     ",", "SinkhornPolynomials`Private`method"}], "]"}]}]}], 
                    "]"}]}]}, {" "}, {
                    RowBox[{
                    RowBox[{"SinkhornPolynomialCoefficient", "[", 
                    RowBox[{
                    RowBox[{"_", "?", "MatrixQ"}], ",", 
                    RowBox[{"_Integer", "?", "Negative"}], ",", 
                    RowBox[{"SinkhornPolynomials`Private`rowtotal", ":", 
                    RowBox[{"Except", "[", 
                    
                    RowBox[{"0", "|", "0.`", "|", "_DirectedInfinity", "|", 
                    "_Rule", "|", "_RuleDelayed"}], "]"}], ":", "1"}], ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
                    "0"}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    
                    StyleBox["\<\" Default Definitions\"\>", 
                    "InformationRowLabel",
                    StripOnInput->False],
                    "\"DefaultValues\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "DefaultValues", "Tooltip"]& ], 
                   InterpretationBox[GridBox[{
                    {
                    RowBox[{
                    RowBox[{
                    "SyntaxInformation", "[", "SinkhornPolynomialCoefficient",
                     "]"}], "=", 
                    RowBox[{"{", 
                    RowBox[{"\<\"ArgumentsPattern\"\>", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"_", ",", "_", ",", "_.", ",", 
                    RowBox[{"OptionsPattern", "[", "]"}]}], "}"}]}], "}"}]}]},
                    {" "}
                    },
                    BaselinePosition->{Baseline, {1, 1}},
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
                    
                    ColumnForm[{
                    SyntaxInformation[
                    SinkhornPolynomials`SinkhornPolynomialCoefficient] = {
                    "ArgumentsPattern" -> {
                    Blank[], 
                    Blank[], 
                    Optional[
                    Blank[]], 
                    OptionsPattern[]}}, 
                    SpaceForm[1]}],
                    Editable->False]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Options\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Options\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Options", "Tooltip"]& ], 
                   RowBox[{"Method", "\[Rule]", "Automatic"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], \
"\<\"SinkhornPolynomials`SinkhornPolynomialCoefficient\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"\\!\\(\\*RowBox[List[\\\"\
SinkhornPolynomialCoefficient\\\", \\\"[\\\", RowBox[List[StyleBox[\\\"m\\\", \
\\\"TI\\\"], \\\",\\\", StyleBox[\\\"k\\\", \\\"TI\\\"]]], \\\"]\\\"]]\\) \
gives the coefficient of \\!\\(\\*SuperscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\
\"], StyleBox[\\\"k\\\", \\\"TI\\\"]]\\) in the Sinkhorn polynomial in \\!\\(\
\\*StyleBox[\\\"x\\\", \\\"TI\\\"]\\) for the matrix \
\\!\\(\\*StyleBox[\\\"m\\\", \
\\\"TI\\\"]\\).\\n\\!\\(\\*RowBox[List[\\\"SinkhornPolynomialCoefficient\\\", \
\\\"[\\\", RowBox[List[StyleBox[\\\"m\\\", \\\"TI\\\"], \\\",\\\", \
StyleBox[\\\"k\\\", \\\"TI\\\"], \\\",\\\", StyleBox[\\\"r\\\", \
\\\"TI\\\"]]], \\\"]\\\"]]\\) scales the coefficient to correspond to the \
limit with row sum \\!\\(\\*StyleBox[\\\"r\\\", \\\"TI\\\"]\\).\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {1.143798828125, 8.856201171875}}]}, 
              Dynamic[System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "\!\(\*RowBox[List[\"SinkhornPolynomialCoefficient\", \"[\", \
RowBox[List[StyleBox[\"m\", \"TI\"], \",\", StyleBox[\"k\", \"TI\"]]], \
\"]\"]]\) gives the coefficient of \!\(\*SuperscriptBox[StyleBox[\"x\", \
\"TI\"], StyleBox[\"k\", \"TI\"]]\) in the Sinkhorn polynomial in \
\!\(\*StyleBox[\"x\", \"TI\"]\) for the matrix \!\(\*StyleBox[\"m\", \
\"TI\"]\).\n\!\(\*RowBox[List[\"SinkhornPolynomialCoefficient\", \"[\", \
RowBox[List[StyleBox[\"m\", \"TI\"], \",\", StyleBox[\"k\", \"TI\"], \",\", \
StyleBox[\"r\", \"TI\"]]], \"]\"]]\) scales the coefficient to correspond to \
the limit with row sum \!\(\*StyleBox[\"r\", \"TI\"]\).", "Documentation" -> 
    None, "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, SinkhornPolynomials`SinkhornPolynomialCoefficient, {
      SinkhornPolynomials`SinkhornPolynomialCoefficient[
         PatternTest[
          Pattern[SinkhornPolynomials`Private`matrix, 
           Blank[]], MatrixQ], 
         PatternTest[
          Pattern[SinkhornPolynomials`Private`exponent, 
           Blank[Integer]], NonNegative], 
         Optional[
          Pattern[SinkhornPolynomials`Private`rowtotal, 
           Except[
            Alternatives[0, 0., 
             Blank[DirectedInfinity], 
             Blank[Rule], 
             Blank[RuleDelayed]]]], 1], 
         OptionsPattern[]] :> 
       Module[{SinkhornPolynomials`Private`rowcount, 
          SinkhornPolynomials`Private`columncount, 
          SinkhornPolynomials`Private`minorspecifications, 
          SinkhornPolynomials`Private`method}, {
           SinkhornPolynomials`Private`rowcount, 
            SinkhornPolynomials`Private`columncount} = 
          Dimensions[SinkhornPolynomials`Private`matrix]; 
         SinkhornPolynomials`Private`minorspecifications = 
          SinkhornPolynomials`Private`MinorSpecifications[{
            SinkhornPolynomials`Private`rowcount, 
             SinkhornPolynomials`Private`columncount}]; 
         SinkhornPolynomials`Private`method = OptionValue[Method]; If[
           Not[
            
            MemberQ[{
             Automatic, "ExplicitSum", "FactoringOutLargeMinors", 
              "FactoringOutSmallMinors"}, 
             SinkhornPolynomials`Private`method]], Message[
             MessageName[
             SinkhornPolynomials`SinkhornPolynomialCoefficient, "method"], 
             SinkhornPolynomials`Private`method]; 
           SinkhornPolynomials`Private`method = Automatic]; 
         SinkhornPolynomials`Private`sinkhornPolynomialCoefficient[
          SinkhornPolynomials`Private`matrix, 
           SinkhornPolynomials`Private`exponent, 
           SinkhornPolynomials`Private`rowcount 
           SinkhornPolynomials`Private`rowtotal, 
           SinkhornPolynomials`Private`minorspecifications, 
           Map[
            Function[SinkhornPolynomials`Private`minorspecification, 
             SinkhornPolynomials`Private`MinorWithTopLeftFactor[
             SinkhornPolynomials`Private`matrix, 
              Apply[
              Sequence, SinkhornPolynomials`Private`minorspecification]]], 
            SinkhornPolynomials`Private`minorspecifications], 
           
           SinkhornPolynomials`Private`LinkingStructureMatrix[{
            SinkhornPolynomials`Private`rowcount, 
             SinkhornPolynomials`Private`columncount}], 
           SinkhornPolynomials`Private`method]], 
       SinkhornPolynomials`SinkhornPolynomialCoefficient[
         PatternTest[
          Blank[], MatrixQ], 
         PatternTest[
          Blank[Integer], Negative], 
         Optional[
          Pattern[SinkhornPolynomials`Private`rowtotal, 
           Except[
            Alternatives[0, 0., 
             Blank[DirectedInfinity], 
             Blank[Rule], 
             Blank[RuleDelayed]]]], 1], 
         OptionsPattern[]] :> 0}], "SubValues" -> None, "DefaultValues" -> 
    Information`InformationValueForm[
     DefaultValues, SinkhornPolynomials`SinkhornPolynomialCoefficient, {
      SyntaxInformation[
        SinkhornPolynomials`SinkhornPolynomialCoefficient] -> {
        "ArgumentsPattern" -> {
           Blank[], 
           Blank[], 
           Optional[
            Blank[]], 
           OptionsPattern[]}}}], "NValues" -> None, "FormatValues" -> None, 
    "Options" -> {Method -> Automatic}, "Attributes" -> {Protected}, 
    "FullName" -> "SinkhornPolynomials`SinkhornPolynomialCoefficient"|>, 
   False]]], "Output",
 CellLabel->"Out[51]=",ExpressionUUID->"af88be90-8226-4192-a81d-c9bb671e238d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SinkhornPolynomialCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "25", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"49", ",", "64", ",", "81"}], "}"}]}], "}"}], ",", "4"}], 
  "]"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"81bccaf6-e9a1-4e97-bfe8-e3f6a11a43fb"],

Cell[BoxData["530511332544"], "Output",
 CellLabel->"Out[52]=",ExpressionUUID->"99e06bf4-8875-48df-af40-15955e4f5e35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SinkhornPolynomialCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "25", ",", "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"49", ",", "64", ",", "81"}], "}"}]}], "}"}], ",", "4", ",", 
   FractionBox["1", "3"]}], "]"}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"3283a931-676d-43cf-883c-67a4a4c231c4"],

Cell[BoxData["42971417936064"], "Output",
 CellLabel->"Out[53]=",ExpressionUUID->"241b02bb-6c4e-41b5-a64d-a85d72e123fa"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1488, 881},
WindowMargins->{{1, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
TrackCellChangeTimes->False,
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dabaebe5-aa66-4875-9099-f579428dc88a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 96, 0, 96, "Title",ExpressionUUID->"c13c670a-bcfd-4fdd-8d55-95de2da33324"],
Cell[666, 24, 97, 0, 52, "Subtitle",ExpressionUUID->"9f4b6a7c-33a1-42b2-ac1b-a27463933387"],
Cell[766, 26, 284, 6, 51, "Subsubtitle",ExpressionUUID->"5a1feb81-52d9-4c90-bc04-4436f82219dd"],
Cell[CellGroupData[{
Cell[1075, 36, 86, 0, 66, "Section",ExpressionUUID->"5f1b1dff-da3e-44b3-885c-2b8bac1dada3"],
Cell[1164, 38, 398, 6, 55, "Text",ExpressionUUID->"297a4b06-4e3a-42eb-b16d-8548dd3d73bc"],
Cell[1565, 46, 460, 10, 33, "Text",ExpressionUUID->"7b773f83-91a3-475d-860d-88bd90479076"],
Cell[2028, 58, 169, 3, 45, "Input",ExpressionUUID->"68e6d7b0-6a07-4cec-89bc-b154dd07cc99",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[2222, 65, 92, 0, 53, "Subsection",ExpressionUUID->"6e77a20f-8322-4acf-a091-22f32d7d0475"],
Cell[2317, 67, 674, 15, 55, "Text",ExpressionUUID->"2b670fd8-2db2-4084-ba29-26b2f800211f"],
Cell[CellGroupData[{
Cell[3016, 86, 434, 12, 29, "Input",ExpressionUUID->"09fd031f-9caa-490f-b503-d7fdad7b31ac"],
Cell[3453, 100, 1049, 25, 77, "Output",ExpressionUUID->"d7dbf44e-4497-45f2-ad5b-9e6126336cff"]
}, Open  ]],
Cell[4517, 128, 229, 5, 33, "Text",ExpressionUUID->"20238967-98df-416c-b609-adc5be731ede"],
Cell[CellGroupData[{
Cell[4771, 137, 483, 12, 49, "Input",ExpressionUUID->"32150770-bb06-452d-becc-bff54442daef"],
Cell[5257, 151, 491, 13, 33, "Output",ExpressionUUID->"e98a81c2-991f-4cd4-85f6-e8169ceee802"],
Cell[5751, 166, 580, 17, 35, "Output",ExpressionUUID->"a51755e9-53b8-46e1-bbd1-7ba8aecc5b38"]
}, Open  ]],
Cell[6346, 186, 148, 2, 33, "Text",ExpressionUUID->"474280c3-0273-48cf-a68b-9d186efa3cd7"],
Cell[CellGroupData[{
Cell[6519, 192, 373, 10, 29, "Input",ExpressionUUID->"27e4ca4d-e9db-4d14-ab37-873abe933de3"],
Cell[6895, 204, 193, 4, 33, "Output",ExpressionUUID->"cff1fd6a-34be-4f4e-a1fc-cc424e913286"]
}, Open  ]],
Cell[7103, 211, 299, 7, 33, "Text",ExpressionUUID->"373e66f3-149d-40d4-8050-e75b89513ec0"],
Cell[CellGroupData[{
Cell[7427, 222, 677, 17, 49, "Input",ExpressionUUID->"b104d87e-246e-4bed-9ac7-dc1399b24948"],
Cell[8107, 241, 97, 0, 23, "EchoTiming",ExpressionUUID->"7cd83df9-18b9-4558-9901-724ec3b91d38"],
Cell[8207, 243, 1681, 42, 94, "Output",ExpressionUUID->"cf931271-69ed-46c7-b3be-1f86220b5ac8"],
Cell[9891, 287, 1714, 44, 78, "Output",ExpressionUUID->"540ce61e-8615-4911-9274-bf431220bbd8"]
}, Open  ]],
Cell[11620, 334, 197, 4, 33, "Text",ExpressionUUID->"c6547503-f580-43a6-aaf6-39719b868754"],
Cell[CellGroupData[{
Cell[11842, 342, 593, 15, 29, "Input",ExpressionUUID->"55d12608-a303-4d0e-87a1-a98c8aec3f33"],
Cell[12438, 359, 94, 0, 23, "EchoTiming",ExpressionUUID->"c0ff5247-2884-4f08-972d-887a85219029"],
Cell[12535, 361, 126, 1, 33, "Output",ExpressionUUID->"73c00af6-d219-467d-9c45-dbb11de34e50"]
}, Open  ]],
Cell[12676, 365, 217, 5, 33, "Text",ExpressionUUID->"86650317-4c76-482c-834c-8cc7359b8faa"],
Cell[CellGroupData[{
Cell[12918, 374, 1592, 41, 94, "Input",ExpressionUUID->"3efafbeb-7d1f-41d0-beb2-42dd5e32df24"],
Cell[14513, 417, 95, 0, 23, "EchoTiming",ExpressionUUID->"0f43be9d-3e40-43a2-90a2-2b4d6f45b1cf"],
Cell[14611, 419, 1583, 42, 74, "Output",ExpressionUUID->"e4b4321b-f4be-41e1-a4f5-ece4076ae0b5"]
}, Open  ]],
Cell[16209, 464, 151, 2, 33, "Text",ExpressionUUID->"0624c283-a98b-4d78-a46e-1df527da0c6b"],
Cell[CellGroupData[{
Cell[16385, 470, 452, 12, 29, "Input",ExpressionUUID->"9eb9e0de-2680-4fe0-9092-51f22f1e2e29"],
Cell[16840, 484, 3103, 97, 74, "Output",ExpressionUUID->"8d735314-f23b-4d77-9d59-de12d7988559"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19992, 587, 99, 0, 37, "Subsection",ExpressionUUID->"57110f81-08d7-483f-8b85-512fc46cb4e9"],
Cell[20094, 589, 278, 6, 55, "Text",ExpressionUUID->"d0623313-973c-4057-bfaa-2e869c99b0d8"],
Cell[CellGroupData[{
Cell[20397, 599, 543, 14, 65, "Input",ExpressionUUID->"29237a60-b666-485d-93d2-dedfdbfce775"],
Cell[20943, 615, 1001, 25, 77, "Output",ExpressionUUID->"c99e7005-416b-449a-8333-50300a27e335"],
Cell[21947, 642, 290, 6, 33, "Output",ExpressionUUID->"134fc4be-e290-4271-8255-5ee0c5e75e25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22274, 653, 775, 22, 80, "Input",ExpressionUUID->"b4bd5ba0-b14c-4133-b03d-381206d75626"],
Cell[23052, 677, 519, 14, 33, "Output",ExpressionUUID->"3b2f9523-e667-4b5a-86c5-524152c29c83"],
Cell[23574, 693, 193, 4, 33, "Output",ExpressionUUID->"f891b401-787d-4158-93f0-1c3039039438"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[23816, 703, 97, 0, 37, "Subsection",ExpressionUUID->"fcb89371-2747-43b9-ba9c-15927f4e9d2f"],
Cell[23916, 705, 240, 7, 33, "Text",ExpressionUUID->"6d052a96-2419-4052-bab2-117b754d5317"],
Cell[CellGroupData[{
Cell[24181, 716, 570, 15, 49, "Input",ExpressionUUID->"37d93877-724e-432b-9fd3-47ab34953b8e"],
Cell[24754, 733, 860, 22, 53, "Output",ExpressionUUID->"c0818b21-f169-439f-b3dc-6f670c42723b"],
Cell[25617, 757, 883, 18, 33, "Output",ExpressionUUID->"14bd8dc1-4494-4e34-97d5-0b6798e96458"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26537, 780, 464, 12, 29, "Input",ExpressionUUID->"a5225b24-8db0-4397-b30e-cdea906b874c"],
Cell[27004, 794, 1370, 28, 77, "Output",ExpressionUUID->"58ed37d7-dd5f-4d4d-866f-c83dd908a399"]
}, Open  ]],
Cell[28389, 825, 807, 21, 55, "Text",ExpressionUUID->"af6dbb0f-5236-4521-8954-6598783044bd"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29245, 852, 89, 0, 66, "Section",ExpressionUUID->"177a3f49-e4dc-43f2-ad88-dc243f47aafb"],
Cell[CellGroupData[{
Cell[29359, 856, 127, 0, 36, "Subsubsection",ExpressionUUID->"6c1bbce4-f194-4d0f-9831-90b2be994505"],
Cell[CellGroupData[{
Cell[29511, 860, 140, 2, 29, "Input",ExpressionUUID->"a6794f0b-c0f3-42ea-8172-e8e814982e51"],
Cell[29654, 864, 17428, 399, 134, "Output",ExpressionUUID->"d0b5569c-6206-4df9-9cf7-8c251906b240"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47119, 1268, 440, 12, 29, "Input",ExpressionUUID->"3780f43b-f493-46a1-9ec9-5108c918c111"],
Cell[47562, 1282, 1165, 25, 77, "Output",ExpressionUUID->"b85dc8ed-2529-49c4-9c0c-1c4427ebe241"]
}, Open  ]],
Cell[48742, 1310, 170, 3, 33, "Text",ExpressionUUID->"1c3838e3-99e4-4a12-8d11-e4415d8b7d1f"],
Cell[CellGroupData[{
Cell[48937, 1317, 513, 14, 29, "Input",ExpressionUUID->"e897ce47-908f-4c24-9bcd-3b4a9307cf1b"],
Cell[49453, 1333, 1372, 34, 77, "Output",ExpressionUUID->"3e27e8e5-8562-4c72-b071-fcf75965cf39"]
}, Open  ]],
Cell[50840, 1370, 549, 16, 33, "Text",ExpressionUUID->"266f0085-094d-41b2-b657-a4a3c5716402"],
Cell[CellGroupData[{
Cell[51414, 1390, 429, 11, 49, "Input",ExpressionUUID->"5ddff060-6abd-45f0-8173-019a935c0599"],
Cell[51846, 1403, 779, 21, 111, "Output",ExpressionUUID->"0f9e0de8-89a5-4c05-9e7a-1ff21f47c0b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52662, 1429, 225, 4, 29, "Input",ExpressionUUID->"599256d6-d1e6-43ce-8867-b688c0eba031"],
Cell[52890, 1435, 2934, 56, 111, "Output",ExpressionUUID->"f628c2c5-d42a-4809-aad1-c5e468025764"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55861, 1496, 244, 4, 49, "Input",ExpressionUUID->"93b2fb4f-859f-4b60-b878-6dd133b86732"],
Cell[56108, 1502, 391, 8, 33, "Output",ExpressionUUID->"f3c177bd-19fe-49ad-bc80-0649f6d90903"],
Cell[56502, 1512, 491, 9, 33, "Output",ExpressionUUID->"121b54d7-a9da-428a-97a6-890015527b41"]
}, Open  ]],
Cell[57008, 1524, 417, 12, 33, "Text",ExpressionUUID->"9a824772-c52f-45da-aa59-ffa8401f7ac6"],
Cell[CellGroupData[{
Cell[57450, 1540, 280, 6, 42, "Input",ExpressionUUID->"028e8a20-c0b8-4373-84ad-1e5ff323a6e0"],
Cell[57733, 1548, 3299, 56, 111, "Output",ExpressionUUID->"d9945294-dd1d-415a-b736-97e39c37c486"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61069, 1609, 256, 4, 49, "Input",ExpressionUUID->"b7a7f1e3-c1c9-42d3-90a0-a18ace621020"],
Cell[61328, 1615, 389, 8, 33, "Output",ExpressionUUID->"fe969d8f-134c-4e65-97c8-e0e59b0d5353"],
Cell[61720, 1625, 479, 9, 33, "Output",ExpressionUUID->"eb7bef20-6030-4b5b-8f91-3691376ffe2e"]
}, Open  ]],
Cell[62214, 1637, 126, 0, 33, "Text",ExpressionUUID->"71702b0c-6f58-4b20-8178-806b2af4adcf"],
Cell[CellGroupData[{
Cell[62365, 1641, 189, 3, 29, "Input",ExpressionUUID->"c4f1fe95-1a92-47b3-b82d-94c61b6e3c0e"],
Cell[62557, 1646, 2462, 54, 111, "Output",ExpressionUUID->"12cecaa9-d1f1-4dca-85f6-3da1867c2024"]
}, Open  ]],
Cell[65034, 1703, 202, 4, 29, "Input",ExpressionUUID->"ec4d7e42-e46e-4ebf-8c3b-347b1f43be48"],
Cell[65239, 1709, 117, 0, 33, "Text",ExpressionUUID->"af3535ad-b374-4d1b-9a8a-ea4dc0381af3"],
Cell[CellGroupData[{
Cell[65381, 1713, 387, 12, 29, "Input",ExpressionUUID->"77084370-6d46-4155-9b90-4c833ae15fff"],
Cell[65771, 1727, 818, 20, 59, "Output",ExpressionUUID->"0ef4b75d-efa6-48b4-9920-4d041e2b703c"]
}, Open  ]],
Cell[66604, 1750, 262, 6, 33, "Text",ExpressionUUID->"71ee4b1f-de6e-4d5c-a690-0dc144fe539b"],
Cell[CellGroupData[{
Cell[66891, 1760, 364, 11, 29, "Input",ExpressionUUID->"d4dac925-dc76-4766-8820-6cf788ea58df"],
Cell[67258, 1773, 365, 10, 36, "Message",ExpressionUUID->"e42edb23-5b95-4e18-b47e-4229bfdef445"],
Cell[67626, 1785, 397, 10, 26, "Message",ExpressionUUID->"16799130-7ed8-4add-a924-72814fd959ee"],
Cell[68026, 1797, 397, 10, 26, "Message",ExpressionUUID->"9f1260e2-b3c8-42c8-8a05-2dbcbef0bc0b"],
Cell[68426, 1809, 365, 10, 37, "Message",ExpressionUUID->"c3b87efb-2e53-4e4d-b4b9-628ed642b93d"],
Cell[68794, 1821, 398, 11, 26, "Message",ExpressionUUID->"19027ea8-61b7-4b31-a450-b2cde8e67c10"],
Cell[69195, 1834, 424, 10, 26, "Message",ExpressionUUID->"f34f5a55-c456-40df-8cac-b59644e432da"],
Cell[69622, 1846, 626, 18, 59, "Output",ExpressionUUID->"61f74457-510f-4519-8222-d6f63b10d80a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[70297, 1870, 127, 0, 28, "Subsubsection",ExpressionUUID->"b59eaaa0-ab43-4faa-bb66-865eb641d759"],
Cell[CellGroupData[{
Cell[70449, 1874, 140, 2, 29, "Input",ExpressionUUID->"e89fd132-18a1-46d8-ac6c-43bde4f5d27e"],
Cell[70592, 1878, 26144, 576, 111, "Output",ExpressionUUID->"94776dc4-4dc5-4922-9500-9123be43a9e6"]
}, Open  ]],
Cell[96751, 2457, 284, 7, 33, "Text",ExpressionUUID->"88168706-8c67-4ce4-a87e-bf1f5efc1e37"],
Cell[CellGroupData[{
Cell[97060, 2468, 328, 9, 29, "Input",ExpressionUUID->"2adfd32f-948d-4141-aa61-ad12cdaac562"],
Cell[97391, 2479, 436, 13, 33, "Output",ExpressionUUID->"43e5079d-4fda-4901-94b9-8d910bc0360c"]
}, Open  ]],
Cell[97842, 2495, 295, 7, 33, "Text",ExpressionUUID->"29a72c15-37f8-41e7-b708-05c715c08c62"],
Cell[CellGroupData[{
Cell[98162, 2506, 546, 15, 49, "Input",ExpressionUUID->"5696ce7a-3905-4a35-b3a4-3e1bd7c2b7e1"],
Cell[98711, 2523, 531, 14, 33, "Output",ExpressionUUID->"8b626f2d-a460-474e-a92b-e58b88d28b32"],
Cell[99245, 2539, 380, 8, 33, "Output",ExpressionUUID->"e3003f78-0379-481a-8439-6795fdf1feb2"]
}, Open  ]],
Cell[99640, 2550, 94, 0, 33, "Text",ExpressionUUID->"3ae46f92-57ec-44ff-bedd-6cf36198abc8"],
Cell[CellGroupData[{
Cell[99759, 2554, 575, 15, 65, "Input",ExpressionUUID->"d7bc6561-b900-4fcf-93a2-491657576359"],
Cell[100337, 2571, 541, 14, 33, "Output",ExpressionUUID->"b54dd10d-bdef-436c-ab25-c62a5f1a18f4"],
Cell[100881, 2587, 382, 8, 33, "Output",ExpressionUUID->"587c83ea-9d62-4b9c-af68-dc888cbb577f"]
}, Open  ]],
Cell[101278, 2598, 401, 12, 33, "Text",ExpressionUUID->"b77aaadc-dac3-42e7-becf-166b82a2977b"],
Cell[CellGroupData[{
Cell[101704, 2614, 446, 12, 29, "Input",ExpressionUUID->"ad547da5-52b7-49a2-a1a4-8f041458c69e"],
Cell[102153, 2628, 541, 14, 33, "Output",ExpressionUUID->"ca4c68fe-8d67-4e6e-9ee1-5d9b14962ac3"]
}, Open  ]],
Cell[102709, 2645, 289, 6, 33, "Text",ExpressionUUID->"16a898c7-0bce-4742-b830-df47113e44a3"],
Cell[CellGroupData[{
Cell[103023, 2655, 424, 12, 29, "Input",ExpressionUUID->"c37877bf-a79e-4c8b-9b24-f728bd089993"],
Cell[103450, 2669, 107, 1, 33, "Output",ExpressionUUID->"8be6b84c-9f10-4e03-9dcf-516fa0bd5b75"]
}, Open  ]],
Cell[103572, 2673, 364, 7, 33, "Text",ExpressionUUID->"f6567c78-b860-476f-ae57-b304cfc3c6e0"],
Cell[CellGroupData[{
Cell[103961, 2684, 1887, 54, 141, "Input",ExpressionUUID->"967b0afd-5769-4424-94ad-25758d2c1550"],
Cell[105851, 2740, 2875, 68, 80, "Output",ExpressionUUID->"bcf9f2fe-33f6-4992-9693-5050dde98bd0"],
Cell[108729, 2810, 2653, 74, 57, "Output",ExpressionUUID->"deee27b9-6bef-44b1-940e-ab929cc12058"],
Cell[111385, 2886, 968, 27, 35, "Output",ExpressionUUID->"f39c585e-5a59-4e8d-95de-cbd002309c97"]
}, Open  ]],
Cell[112368, 2916, 131, 0, 33, "Text",ExpressionUUID->"c6cd2257-3c95-42c3-a2a2-e6d8bdbe9015"],
Cell[CellGroupData[{
Cell[112524, 2920, 1962, 57, 72, "Input",ExpressionUUID->"b470f94f-2fea-478c-80d4-59d1a5f9fb28"],
Cell[114489, 2979, 292, 8, 33, "Output",ExpressionUUID->"65081f48-4f83-4663-8278-b6b7d0f52518"],
Cell[114784, 2989, 222, 5, 33, "Output",ExpressionUUID->"f386f904-0550-4002-9a2e-aa3a7af81603"]
}, Open  ]],
Cell[115021, 2997, 140, 2, 33, "Text",ExpressionUUID->"15ea71e3-cd07-4ce6-8bca-a3a02141f077"],
Cell[CellGroupData[{
Cell[115186, 3003, 434, 12, 29, "Input",ExpressionUUID->"4d212448-ba93-418e-9dc4-e03c4a21e0b4"],
Cell[115623, 3017, 1174, 25, 77, "Output",ExpressionUUID->"627bfd94-cfde-4454-a3e8-b0d964cd5699"]
}, Open  ]],
Cell[116812, 3045, 177, 4, 33, "Text",ExpressionUUID->"f0c37c7f-6d63-4fed-b449-dd6f9bf67d05"],
Cell[CellGroupData[{
Cell[117014, 3053, 539, 13, 29, "Input",ExpressionUUID->"71aae5f1-8e55-4b4c-8348-97df3f289138"],
Cell[117556, 3068, 1577, 38, 131, "Output",ExpressionUUID->"5309b3b5-80e8-46db-ac27-453acd8d8ffd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[119182, 3112, 140, 1, 28, "Subsubsection",ExpressionUUID->"b91fd258-aeb9-468d-8883-d0d26d85e2f5"],
Cell[CellGroupData[{
Cell[119347, 3117, 151, 2, 29, "Input",ExpressionUUID->"74e04a24-1523-4358-90fc-d7864bd51a43"],
Cell[119501, 3121, 23484, 532, 111, "Output",ExpressionUUID->"af88be90-8226-4192-a81d-c9bb671e238d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143022, 3658, 441, 12, 29, "Input",ExpressionUUID->"81bccaf6-e9a1-4e97-bfe8-e3f6a11a43fb"],
Cell[143466, 3672, 118, 1, 33, "Output",ExpressionUUID->"99e06bf4-8875-48df-af40-15955e4f5e35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143621, 3678, 470, 12, 42, "Input",ExpressionUUID->"3283a931-676d-43cf-883c-67a4a4c231c4"],
Cell[144094, 3692, 120, 1, 33, "Output",ExpressionUUID->"241b02bb-6c4e-41b5-a64d-a85d72e123fa"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


